Software-based Automatic Differentiation is Flawed

Various software efforts embrace the idea that object oriented programming enables a convenient implementation of the chain rule, facilitating so-called automatic differentiation via backpropagation. Such frameworks have no mechanism for simplifying the expressions (obtained via the chain rule) before evaluating them. As we illustrate below, the resulting errors tend to be unbounded.

==> Software-based Automatic Differentiation is Flawed/code_trevor/dans.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt
import os, platform, subprocess, re

def get_processor_name():
    """
    Taken from:
    https://stackoverflow.com/questions/4842448/getting-processor-information-in-python
    """
    if platform.system() == "Windows":
        return platform.processor()
    elif platform.system() == "Darwin":
        os.environ['PATH'] = os.environ['PATH'] + os.pathsep + '/usr/sbin'
        command ="sysctl -n machdep.cpu.brand_string"
        return subprocess.check_output(command).strip()
    elif platform.system() == "Linux":
        command = "cat /proc/cpuinfo"
        all_info = subprocess.check_output(command, shell=True).decode().strip()
        for line in all_info.split("\n"):
            if "model name" in line:
                return re.sub( ".*model name.*:", "", line,1)
    return ""

def sign(a):
    if a >= 0:
        return 1
    else:
        return -1

class f(nn.Module):
    def __init__(self):
        super().__init__()
    def forward(self, x):
        return x ** 2 - 4

class g(nn.Module):
    def __init__(self):
        super().__init__()
    def forward(self, x):
        return x - 2

class h(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
    def forward(self, x):
        return self.f(x) / self.g(x)
    
class h1(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
        self.sign = sign
        self.eps = eps
        self.delta = delta
    def forward(self, x):
        if x > 2 - self.delta and x < 2 + self.delta:
            return self.f(x) / (self.g(x) + self.sign(self.g(x)) * self.eps)
        else:
            return self.f(x) / self.g(x)

class h2(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
        self.sign = sign
        self.eps = eps
        self.delta = delta
    def forward(self, x):
        if x > 2 - self.delta and x < 2 + self.delta:
            return self.f(x) / (self.sign(self.g(x)) * self.eps)
        else:
            return self.f(x) / self.g(x)

class h3(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
        self.sign = sign
        self.eps = eps
        self.delta = delta
    def forward(self, x):
        if x > 2 - self.delta and x < 2:
            return self.f(x) / (-self.eps)
        elif x >= 2 and x < 2 + self.delta:
            return self.f(x) / self.eps
        else:
            return self.f(x) / self.g(x)

# Processor info
#print(get_processor_name())

# Figures setup
dtype = torch.float64
point_size = 1
vals = np.array([10**i for i in range(-20, 1)])
vals = np.append(np.flip(vals*-1), vals)
vals = vals.reshape((vals.shape[0], 1))
order_vals = np.arange(0, 10).reshape((1, 10))
vals = vals @ order_vals
vals = np.append(vals.flatten(), np.array(0.))
mytickorders = [0, -6, -12, -18]
myticks = [10**i for i in mytickorders] + [-10**i for i in mytickorders] + [0]
epsilons = [1e-4, 1e-8, 1e-12]
epsilons = [1e-8]
epsilon_names = ["1e-4", "1e-8", "1e-12"]
epsilon_names = ["1e-8"]
deltas = [1e-4, 1e-8, 1e-12]
deltas = [1e-8]
delta_names = ["1e-4", "1e-8", "1e-12"]
deltas_names = ["1e-8"]

Eqns = [h, h1, h2, h3]
Eqns = [h]
# where there is underflow error
region1 = (2+vals == 2)
region2 = (4+4*vals+vals**2 == 4+4*vals)
neither = (np.logical_or(region1, region2) == 0).astype(np.float64)
only_one = (np.logical_xor(region1, region2)).astype(np.float64)
both = (np.logical_and(region1, region2)).astype(np.float64)

neither[neither==0] = np.nan
only_one[only_one==0] = np.nan
both[both==0] = np.nan

for Eqn in Eqns:
    for epsilon, epsilon_name in zip(epsilons, epsilon_names):
        for delta, delta_name in zip(deltas, delta_names):
            hs = []
            for val in vals:
                x = torch.tensor(2+val, dtype=dtype)
                eqn = Eqn(epsilon, delta)
                out = eqn(x)
                hs.append(out.item())

            # plotvals = np.array(hs)-4.
            # plt.scatter(vals, plotvals*neither, s=point_size, label="no underflow")
            # plt.scatter(vals, plotvals*only_one, s=point_size, label="numerator underflow")
            # plt.scatter(vals, plotvals*both, s=point_size, label="both underflow")
            # plt.xscale('symlog', linthresh=1e-20)
            # plt.yscale('symlog', linthresh=1e-20)
            # plt.xlabel(r"$\gamma$")
            # plt.ylabel(f"{eqn.__class__.__name__}"+r"$(2+\gamma)-4$")
            # plt.tight_layout()
            # plt.xticks(myticks)
            # plt.yticks(myticks)
            # plt.minorticks_off()
            # plt.legend()
            # plt.savefig(f"shifted/{eqn.__class__.__name__}_{epsilon_name}_{delta_name}_shifted.png")
            # plt.close()

            plotvals = np.array(hs)
            plt.scatter(vals, plotvals*neither, s=point_size, label="no underflow")
            plt.scatter(vals, plotvals*only_one, s=point_size, label="numerator underflow")
            plt.scatter(vals, plotvals*both, s=point_size, label="both underflow")
            plt.xscale('symlog', linthresh=1e-20)
            plt.xlabel(r"$\gamma$")
            plt.ylabel(f"{eqn.__class__.__name__}"+r"$(2+\gamma)$")
            plt.tight_layout()
            plt.xticks(myticks)
            plt.minorticks_off()
            plt.legend()
            plt.savefig(f"numeric_test_plots\\original\\{eqn.__class__.__name__}_{epsilon_name}_{delta_name}.png")
            plt.close()

            hders = []
            for val in vals:
                x = torch.tensor(2+val, dtype=dtype, requires_grad=True)
                eqn = Eqn(epsilon, delta)
                out = eqn(x)
                out.backward()
                hders.append(x.grad.item())

            plotvals = np.array(hders)
            plt.scatter(vals, plotvals*neither, s=point_size, label="no underflow")
            plt.scatter(vals, plotvals*only_one, s=point_size, label="numerator underflow")
            plt.scatter(vals, plotvals*both, s=point_size, label="both underflow")
            plt.xscale('symlog', linthresh=1e-20)
            plt.xlabel(r"$\gamma$")
            plt.ylabel(f"{eqn.__class__.__name__}"+r"$'(2+\gamma)$")
            plt.tight_layout()
            plt.xticks(myticks)
            plt.minorticks_off()
            plt.legend()
            plt.savefig(f"numeric_test_plots\\derivative\\{eqn.__class__.__name__}_{epsilon_name}_{delta_name}_derivative.png")
            plt.close()

==> Software-based Automatic Differentiation is Flawed/code_trevor/h_functions_explore_hp_jitter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "np.set_printoptions(precision=17)\n",
    "\n",
    "import importlib\n",
    "import utils\n",
    "importlib.reload(utils);"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Functions $f$, $g$, $h$, $h'$, $h_i$, and $h_i'$.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(x):\n",
    "    return x**2 - 4\n",
    "\n",
    "def fp(x):\n",
    "    return 2*x \n",
    "\n",
    "def g(x):\n",
    "    return x-2\n",
    "\n",
    "def gp(x):\n",
    "    return 1\n",
    "\n",
    "def sign(x,case_zero=0):\n",
    "    if x > 0:\n",
    "        return 1\n",
    "    if x < 0:\n",
    "        return -1\n",
    "    if x == 0:\n",
    "        return case_zero\n",
    "    \n",
    "def h(x,e,d,cz,f,g):\n",
    "    return f(x) / g(x)\n",
    "\n",
    "def h_under(gamma,e,d,cz,f,g,*args):\n",
    "    num_underflow = f(2+gamma) == ((2+gamma)**2 - gamma**2)-4 and gamma != 0\n",
    "    den_underflow = g(2+gamma) == 0 and gamma != 0\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "def hp_q(x,e,d,cz,f,g,fp,gp):\n",
    "    return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
    "\n",
    "def hp_p(x,e,d,cz,f,g,fp,gp):\n",
    "    return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2) \n",
    "\n",
    "# 2x(x-2) - (x^2 - 4)\n",
    "# 2(2 + gamma)(2 + gamma - 2) - ((2 + gamma)^2 - 4)\n",
    "# x^2 - 4x + 4 = (x-2)^2 \n",
    "# gamma^2\n",
    "\n",
    "def hp_under(gamma,e,d,cz,f,g,fp,gp,*args):\n",
    "    # TODO: Expand out numerator and figure out which term drops first.\n",
    "    num_underflow = fp(2+gamma) != gamma**2 #and gamma != 0 \n",
    "    den_underflow = g(2+gamma)**2 == 0 and gamma != 0\n",
    "    print(\"{:3e} {:4} {:4} {:15e} {:15e} {:15e} \".format(gamma, num_underflow, den_underflow, fp(2+gamma)*g(2+gamma) - f(2+gamma)*gp(2+gamma), g(2+gamma)**2,gamma**2))\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "#######################\n",
    "######### h1 ##########\n",
    "#######################\n",
    "\n",
    "def h1(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2 + delta:\n",
    "        return fx/(gx + sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h1p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + sign(gx,case_zero)*epsilon)\n",
    "        return (fpx*denom - fx*gpx)/denom**2\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h1p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        return fpx/(gx + sign(gx,case_zero)*epsilon) - fx*gpx/((gx + sign(gx,case_zero)*epsilon)**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2) \n",
    "\n",
    "#######################\n",
    "######### h2 ##########\n",
    "#######################\n",
    "\n",
    "def h2(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h2p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h3 ##########\n",
    "#######################\n",
    "\n",
    "def h3(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h3p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h3p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h4 ##########\n",
    "#######################\n",
    "\n",
    "def h4(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fx/epsilon\n",
    "    return fx/gx\n",
    "\n",
    "def h4p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h4p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return fpx/gx - fx*gpx/(gx**2)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Universal Parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = 1\n",
    "EPSILON = [1e-4,1e-8,1e-12]\n",
    "DELTA = [1e-4,1e-8,1e-12]\n",
    "CASE_ZERO = [-1,1]\n",
    "\n",
    "H = [h,h1,h2,h3,h4]\n",
    "HPQ = [hp_q, h1p_q, h2p_q, h3p_q, h4p_q]\n",
    "HPP = [hp_p, h1p_p, h2p_p, h3p_p, h4p_p]\n",
    "\n",
    "HEPS = [[None],EPSILON,EPSILON,EPSILON,EPSILON]\n",
    "HDEL = [[None],DELTA,DELTA,[None],[None]]\n",
    "HCZ = [[None]] + [CASE_ZERO]*3 + [[None]]\n",
    "HNAN = [(4,\"text\")] + [None]*4\n",
    "HPNAN = [(1,\"text\")] + [None]*4\n",
    "\n",
    "gamma = utils.get_x(0,20,0.25,include_zero=True) "
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analytic $h_i'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/trevor/Documents/repos/autodiff_bad/code_trevor/utils.py:220: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "plot_hp = lambda i, porq, pq: utils.plot(gamma,porq[i],utils.call_h,h_under,(f,g,fp,gp),HEPS[i],\n",
    "                                         HDEL[i],HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(SAVE_LOC,\"hp_removable\"),file_start=pq)\n",
    "\n",
    "for i in range(0):\n",
    "    plot_hp(i,HPQ,\"q\")\n",
    "    plot_hp(i,HPP,\"p\")\n",
    "\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Pytorch and Tensorflow $h'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_hp_pkg = lambda i,ch,pkg: utils.plot(gamma,H[i],ch,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(SAVE_LOC,f\"hp_removable_{pkg}\"))\n",
    "\n",
    "for i in range(0):\n",
    "    plot_hp_pkg(i,utils.call_h_torch,\"torch\")\n",
    "    plot_hp_pkg(i,utils.call_h_tf,\"tensorflow\")\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figuring out Jitter on $h'(x)$ Analytic and TF/Torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "ng,pg = utils.get_x(7,7.824,0.001,include_zero=False,mirror=False) \n",
    "\n",
    "header = [\"$\\\\gamma$\",\"$2+\\\\gamma$\",\"$(2+\\\\gamma)^2$\",\"$f(x)$\",\"$f'(x)$\",\"$g(x)$\",\"$f'(x)/g(x)$\",\"$g(x)^2$\",\"$f(x)g'(x)/g(x)^2$\",\"$h(x)$\",\"$h'(x)-1$\"]\n",
    "spacing = \"ccc|ccc|ccc|cc\"\n",
    "\n",
    "def hp_p_table(g):\n",
    "    x = 2 + g\n",
    "    x2 = np.power(x,2)\n",
    "    fx = np.power(x,2)-4\n",
    "    fpx = 2*x\n",
    "    gx = x-2\n",
    "    fpx_gx = fpx/gx\n",
    "    gx2 = np.power(gx,2)\n",
    "    fx_gx2 = fx/gx2\n",
    "    hx = fx/gx\n",
    "    hpx = fpx_gx - fx_gx2 - 1\n",
    "    return np.stack((g,x,x2,fx,fpx,gx,fpx_gx,gx2,fx_gx2,hx,hpx),axis=1)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#print(array_to_tabular(hp_p_table(ng),header,spacing))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "step = 0.0000000001\n",
    "start = 7.000001\n",
    "ng,pg = utils.get_x(start + step*839098,start + step*839098,step,include_zero=False,mirror=False) \n",
    "# TODO FINISH THIS\n",
    "with open(\"test.csv\",'w') as f:\n",
    "    data = hp_p_table(ng)\n",
    "    data = np.concatenate((data,[data[1,:]-data[0,:]]))\n",
    "    f.write(array_to_csv(data,header))\n",
    "with open(\"test.tex\",\"w\")as f:\n",
    "    data = hp_p_table(ng)\n",
    "    data = np.concatenate((data,[data[1,:]-data[0,:]]))\n",
    "    f.write(array_to_tabular_T(data.T,header,\"c|cc\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "autodiff",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Software-based Automatic Differentiation is Flawed/code_trevor/h_functions_original.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "import torch\n",
    "np.set_printoptions(precision=17)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Dope Plotting Code I Found"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_size(width, fraction=1, subplots=(1, 1)):\n",
    "    \"\"\"Set figure dimensions to avoid scaling in LaTeX.\n",
    "    Use '\\showthe\\textwidth' in latex and find the same command in log.\n",
    "    https://jwalton.info/Embed-Publication-Matplotlib-Latex/\n",
    "    Parameters\n",
    "    ----------\n",
    "    width: float or string\n",
    "            Document width in points, or string of predined document type\n",
    "    fraction: float, optional\n",
    "            Fraction of the width which you wish the figure to occupy\n",
    "    subplots: array-like, optional\n",
    "            The number of rows and columns of subplots.\n",
    "    Returns\n",
    "    -------\n",
    "    fig_dim: tuple\n",
    "            Dimensions of figure in inches\n",
    "    \"\"\"\n",
    "    if width == \"autodiff\":\n",
    "        width_pt = 469.75499\n",
    "    else:\n",
    "        width_pt = width\n",
    "\n",
    "    # Width of figure (in pts)\n",
    "    fig_width_pt = width_pt * fraction\n",
    "    # Convert from pt to inches\n",
    "    inches_per_pt = 1 / 72.27\n",
    "\n",
    "    golden_ratio = (5**.5 - 1) / 2\n",
    "\n",
    "    # Figure width in inches\n",
    "    fig_width_in = fig_width_pt * inches_per_pt\n",
    "    # Figure height in inches\n",
    "    fig_height_in = fig_width_in * golden_ratio * (subplots[0] / subplots[1])\n",
    "\n",
    "    return (fig_width_in, fig_height_in)\n",
    "\n",
    "\n",
    "# Need to use r strings \n",
    "tex_fonts = {\n",
    "    # Use LaTeX to write all text\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"serif\",\n",
    "    # Use 10pt font in plots, to match 10pt font in document\n",
    "    \"axes.labelsize\": 10,\n",
    "    \"font.size\": 10,\n",
    "    # Make the legend/label fonts a little smaller\n",
    "    \"legend.fontsize\": 8,\n",
    "    \"xtick.labelsize\": 8,\n",
    "    \"ytick.labelsize\": 8\n",
    "}\n",
    "\n",
    "plt.rcParams.update(tex_fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Random functions\n",
    "def parse_scientific(val):\n",
    "    # Parse 1.0E-15 into (\"1\",\"-15\") and 1.4E+12 into (\"1.4\",\"12\")\n",
    "    if val == 0:\n",
    "        return 0,0\n",
    "    estr = f\"{val:.1E}\".split(\"E\")\n",
    "    e_exp = estr[1] if estr[1][0] == '-' else estr[1][1:]\n",
    "    e_num = estr[0][0] if estr[0].split('.')[1] == '0' else estr[0]\n",
    "    return e_num,e_exp\n",
    "\n",
    "def latex_scientific(val):\n",
    "    e_num, e_exp = parse_scientific(val)\n",
    "    if e_num == 0 and e_exp == 0:\n",
    "        return \"0\"\n",
    "    e_str = rf\"10^{'{'}{e_exp}{'}'}\"\n",
    "    if e_num != \"1\":\n",
    "        e_str = rf\"{e_num}\\times\" + e_str\n",
    "    return e_str\n",
    "\n",
    "for i in ['','1','2','3','4']:\n",
    "    os.makedirs(f\"h_removable/h{i}\", exist_ok=True)\n",
    "    os.makedirs(f\"hp_removable/h{i}p\", exist_ok=True)\n",
    "    os.makedirs(f\"hp_removable_torch/h{i}p\", exist_ok=True)\n",
    "    os.makedirs(f\"hp_removable_tensorflow/h{i}p\", exist_ok=True)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Constants"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [],
   "source": [
    "COLORS = sns.color_palette(\"tab10\", 10) # TODO: Green Yellow Red\n",
    "NUM_UNDERFLOW_COLOR = COLORS[1] # Yellow \n",
    "DEN_UNDERFLOW_COLOR = COLORS[0] # Blue\n",
    "BOTH_UNDERFLOW_COLOR = COLORS[3] # Red\n",
    "NO_UNDERFLOW_COLOR = COLORS[2] # Green\n",
    "COLOR_ENUM = [(NO_UNDERFLOW_COLOR,\"No Underflow\"),(NUM_UNDERFLOW_COLOR,\"Numerator Underflow\"),\n",
    "              (DEN_UNDERFLOW_COLOR,\"Denominator Underflow\"),(BOTH_UNDERFLOW_COLOR,\"Both Underflow\")]"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Functions of Interest"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 183,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(x):\n",
    "    #return np.power(x,2) - 4\n",
    "    return x**2 - 4\n",
    "\n",
    "def fp(x):\n",
    "    return 2*x \n",
    "\n",
    "def g(x):\n",
    "    return x-2\n",
    "\n",
    "def gp(x):\n",
    "    return 1\n",
    "\n",
    "def sign(x,case_zero=0):\n",
    "    if x > 0:\n",
    "        return 1\n",
    "    if x < 0:\n",
    "        return -1\n",
    "    if x == 0:\n",
    "        return case_zero\n",
    "    \n",
    "def h(x,f,g):\n",
    "    return f(x) / g(x)\n",
    "\n",
    "def h_under(gamma,e,d,f,g,*args):\n",
    "    num_underflow = f(2+gamma) == ((2+gamma)**2 - gamma**2)-4 and gamma != 0\n",
    "    den_underflow = g(2+gamma) == 0 and gamma != 0\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "def hp_q(x,f,fp,g,gp):\n",
    "    return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
    "\n",
    "def hp_p(x,f,fp,g,gp):\n",
    "    return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2) \n",
    "\n",
    "# 2x(x-2) - (x^2 - 4)\n",
    "# 2(2 + gamma)(2 + gamma - 2) - ((2 + gamma)^2 - 4)\n",
    "# x^2 - 4x + 4 = (x-2)^2 \n",
    "# gamma^2\n",
    "\n",
    "def hp_under(gamma,e,d,f,fp,g,gp,*args):\n",
    "    # TODO: Expand out numerator and figure out which term drops first.\n",
    "    num_underflow = fp(2+gamma) != gamma**2 #and gamma != 0 \n",
    "    den_underflow = g(2+gamma)**2 == 0 and gamma != 0\n",
    "    print(\"{:3e} {:4} {:4} {:15e} {:15e} {:15e} \".format(gamma, num_underflow, den_underflow, fp(2+gamma)*g(2+gamma) - f(2+gamma)*gp(2+gamma), g(2+gamma)**2,gamma**2))\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "#######################\n",
    "######### h1 ##########\n",
    "#######################\n",
    "\n",
    "def h1(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2 + delta:\n",
    "        return fx/(gx + sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h1p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + sign(gx,case_zero)*epsilon)\n",
    "        return (fpx*denom - fx*gpx)/denom**2\n",
    "        #return fpx/(gx + sign(gx,case_zero)*epsilon) - fx*gpx/((gx + sign(gx,case_zero)*epsilon)**2)\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h1p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        return fpx/(gx + sign(gx,case_zero)*epsilon) - fx*gpx/((gx + sign(gx,case_zero)*epsilon)**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2) \n",
    "\n",
    "#######################\n",
    "######### h2 ##########\n",
    "#######################\n",
    "\n",
    "def h2(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2 - delta < x-2 < 2 + delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h2p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h3 ##########\n",
    "#######################\n",
    "\n",
    "def h3(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h3p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h3p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h4 ##########\n",
    "#######################\n",
    "\n",
    "def h4(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fx/epsilon\n",
    "    return fx/gx\n",
    "\n",
    "def h4p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h4p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### aux #########\n",
    "#######################\n",
    "\n",
    "def h_color(num_underflow, den_underflow):\n",
    "    if num_underflow and den_underflow:  # NaN\n",
    "        return BOTH_UNDERFLOW_COLOR # Orange\n",
    "    if num_underflow:\n",
    "        return NUM_UNDERFLOW_COLOR # Green\n",
    "    if den_underflow:\n",
    "        return DEN_UNDERFLOW_COLOR # Red\n",
    "    return NO_UNDERFLOW_COLOR    # Blue\n",
    "\n",
    "def call_h_color(x,hfunc,*args):\n",
    "    c = []\n",
    "    for i in range(len(x)):\n",
    "        c.append(h_color(*hfunc(x[i],*args)))\n",
    "    return c\n",
    "\n",
    "def call_h(x,hfunc,*args):\n",
    "    y = np.empty_like(x)\n",
    "    for i in range(len(x)):\n",
    "        y[i] = hfunc(x[i],*args)\n",
    "    return y\n",
    "\n",
    "\n",
    "def call_h_torch(x,hfunc,*args):\n",
    "    y = torch.empty(len(x),dtype=torch.float64)\n",
    "    for i in range(len(x)):\n",
    "        xt = torch.tensor([x[i]], requires_grad=True)\n",
    "        out = hfunc(xt,*args)\n",
    "        out.backward()\n",
    "        y[i] = xt.grad\n",
    "    return y.numpy()\n",
    "\n",
    "\n",
    "def call_h_tf(x,hfunc,*args):\n",
    "    y = np.empty_like(x)\n",
    "    for i in range(len(x)):\n",
    "        xt = tf.Variable(x[i],dtype=tf.float64)\n",
    "        with tf.GradientTape() as tape:\n",
    "            out = hfunc(xt,*args)\n",
    "        y[i] = tape.gradient(out,xt)\n",
    "    return y\n",
    "\n",
    "def verify_h(x,hfunc,thresh,*args):\n",
    "    for i in range(len(x)):\n",
    "        vals = {hf(x[i],*args) for hf in hfunc}\n",
    "        if len(vals) == 2:\n",
    "            v1,v2 = list(vals)\n",
    "            if np.abs(v1 - v2) < thresh:\n",
    "                continue\n",
    "        if len(vals) > 1:\n",
    "            print(f\"Error: for x = {x[i]:.16e} values differ\")\n",
    "            print(f\"Epsilon = {args[0]:.3e}\\nDelta = {args[1]:.3e}\")\n",
    "            for hf in hfunc:\n",
    "                print(f\"\\t{hf.__name__:10} : {hf(x[i],*args):.16e}\")\n",
    "            return\n",
    "    print(\"All functions equivalent over provided x values\")\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting Code"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_x(start_exp=0,end_exp=20,step=0.5,include_zero=True):\n",
    "    spacing = np.power(10,-np.arange(start_exp,end_exp+step,step,dtype=np.float64))\n",
    "    if include_zero:\n",
    "        return np.concatenate((-spacing,[0],np.flip(spacing)))\n",
    "    return np.concatenate((-spacing,np.flip(spacing)))\n",
    "\n",
    "def scatter_plot(x,y,title,xlabel,ylabel,xticks=None,yticks=None,log_y=True,linthresh=1e-20,\n",
    "                 plot_nan=None,frac=1,s=0.1,c=None,**kwargs):\n",
    "    fig, ax = plt.subplots(figsize = set_size(\"autodiff\", fraction=frac, subplots=(1, 1)))\n",
    "    if c is None:\n",
    "        ax.scatter(x,y,s=s,**kwargs)\n",
    "    else:  \n",
    "        for col, l in COLOR_ENUM:\n",
    "            loc = np.all(np.array(c)==col,axis=1)\n",
    "            if np.sum(loc) > 0 and not np.all(loc == np.isnan(y)):\n",
    "                ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n",
    "        if plot_nan is None:\n",
    "            ax.legend()\n",
    "    if not plot_nan is None:\n",
    "        nan_x = x[np.isnan(y)]\n",
    "        nan_left = np.min(nan_x)\n",
    "        nan_right = np.max(nan_x)\n",
    "        center = 0 if log_y else 4\n",
    "        center = 1 if \"deriv\" in plot_nan else center\n",
    "        if \"shade\" in plot_nan:\n",
    "            ax.axvspan(nan_left, nan_right, color=COLORS[5],alpha=0.2,label=\"NaN Region\")\n",
    "        if not \"text\" in plot_nan and not \"shade\" in plot_nan:\n",
    "            ax.scatter(nan_x,center*np.ones(np.sum(np.isnan(y))),s=s,marker='x',c=COLORS[5],label=\"NaN\")\n",
    "        ax.legend()\n",
    "        if \"text\" in plot_nan:\n",
    "            plt.annotate(\"NaN\",xy=(0,center),ha=\"center\",c=BOTH_UNDERFLOW_COLOR)\n",
    "            \n",
    "    ax.set_title(title)\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylabel(ylabel)\n",
    "    ax.set_xscale(\"symlog\",linthresh=linthresh)\n",
    "    if log_y:\n",
    "        ax.set_yscale(\"symlog\",linthresh=linthresh)\n",
    "    if not xticks is None:\n",
    "        ax.set_xticks(xticks)\n",
    "    if not yticks is None:\n",
    "        ax.set_yticks(yticks)\n",
    "    return fig,ax"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Verifying functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "\n",
      "All functions equivalent over provided x values\n",
      "Error: for x = 1.9999999900000001e+00 values differ\n",
      "Epsilon = 1.000e-08\n",
      "Delta = 1.000e-08\n",
      "\th2_2d      : 4.0000000000000000e+00\n",
      "\th3         : 3.9999999756901161e+00\n",
      "\th4         : 3.9999999756901161e+00\n",
      "All functions equivalent over provided x values\n",
      "\n",
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "\n"
     ]
    }
   ],
   "source": [
    "def h2_2x(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if -delta < x-2 < delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2_2d(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "xtest = get_x(0,20,0.01,include_zero=True) + 2\n",
    "eps_test = [1e-4,1e-8,1e-12]\n",
    "for e in eps_test:\n",
    "    verify_h(xtest,[h2_2d,h3,h4],1e-7,e,e,f,g,sign,1)\n",
    "    verify_h(xtest,[h2_2d,h3,h4],1e-8,e,e,f,g,sign,1)\n",
    "    verify_h(xtest,[h2_2x,h3,h4],1e-20,e,e,f,g,sign,1)\n",
    "    print()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Looking for the jittering"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3774286442.py:23: RuntimeWarning: invalid value encountered in divide\n",
      "  return f(x) / g(x)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.000000000000000e+00 : -1.000000000000000e+00 : -3.000000000000000e+00 : -1.000000000000000e+00 :  3.000000000000000e+00\n",
      "-5.623413251903491e-01 : -5.623413251903493e-01 : -1.933137534744558e+00 : -5.623413251903491e-01 :  3.437658674809651e+00\n",
      "-3.162277660168379e-01 : -3.162277660168380e-01 : -1.164911064067352e+00 : -3.162277660168380e-01 :  3.683772233983162e+00\n",
      "-1.778279410038923e-01 : -1.778279410038928e-01 : -6.796889874138854e-01 : -1.778279410038923e-01 :  3.822172058996107e+00\n",
      "-1.000000000000000e-01 : -1.000000000000023e-01 : -3.900000000000001e-01 : -1.000000000000001e-01 :  3.899999999999998e+00\n",
      "-5.623413251903491e-02 : -5.623413251903342e-02 : -2.217742524159716e-01 : -5.623413251903497e-02 :  3.943765867480967e+00\n",
      "-3.162277660168379e-02 : -3.162277660168034e-02 : -1.254911064067357e-01 : -3.162277660168389e-02 :  3.968377223398320e+00\n",
      "-1.778279410038923e-02 : -1.778279410039385e-02 : -7.081494863553983e-02 : -1.778279410038919e-02 :  3.982217205899606e+00\n",
      "-1.000000000000000e-02 : -1.000000000002110e-02 : -3.989999999999982e-02 : -1.000000000000001e-02 :  3.989999999999979e+00\n",
      "-5.623413251903491e-03 : -5.623413251912623e-03 : -2.246203023101234e-02 : -5.623413251903520e-03 :  3.994376586748087e+00\n",
      "-3.162277660168379e-03 : -3.162277660189172e-03 : -1.263911064067313e-02 : -3.162277660168300e-03 :  3.996837722339811e+00\n",
      "-1.778279410038923e-03 : -1.778279410042050e-03 : -7.109955362495590e-03 : -1.778279410038941e-03 :  3.998221720589958e+00\n",
      "-1.000000000000000e-03 : -1.000000000139778e-03 : -3.998999999999420e-03 : -9.999999999998899e-04 :  3.998999999999860e+00\n",
      "-5.623413251903491e-04 : -5.623413255073650e-04 : -2.249049072994946e-03 : -5.623413251902853e-04 :  3.999437658674493e+00\n",
      "-3.162277660168379e-04 : -3.162277654991108e-04 : -1.264811064067839e-03 : -3.162277660169188e-04 :  3.999683772234501e+00\n",
      "-1.778279410038923e-04 : -1.778279398556570e-04 : -7.112801412390013e-04 : -1.778279410038497e-04 :  3.999822172060144e+00\n",
      "-1.000000000000000e-04 : -9.999999939225290e-05 : -3.999900000000167e-04 : -9.999999999998899e-05 :  3.999900000000608e+00\n",
      "-5.623413251903491e-05 : -5.623413057653792e-05 : -2.249333677983856e-04 : -5.623413251898413e-05 :  3.999943765869423e+00\n",
      "-3.162277660168380e-05 : -3.162277921830992e-05 : -1.264901064068624e-04 : -3.162277660173629e-05 :  3.999968377220782e+00\n",
      "-1.778279410038923e-05 : -1.778280347508598e-05 : -7.113086017351833e-05 : -1.778279410036276e-05 :  3.999982217196525e+00\n",
      "-1.000000000000000e-05 : -1.000000082740371e-05 : -3.999990000025377e-05 : -1.000000000006551e-05 :  3.999989999999173e+00\n",
      "-5.623413251903491e-06 : -5.623400422205549e-06 : -2.249362138506683e-05 : -5.623413251942821e-06 :  3.999994376599578e+00\n",
      "-3.162277660168379e-06 : -3.162277921742174e-06 : -1.264910064069369e-05 : -3.162277660173629e-06 :  3.999996837722078e+00\n",
      "-1.778279410038923e-06 : -1.778325299017780e-06 : -7.113114477430571e-06 : -1.778279409947459e-06 :  3.999998221674701e+00\n",
      "-1.000000000000000e-06 : -1.000088900582341e-06 : -3.999998999582033e-06 : -9.999999999177334e-07 :  3.999998999911099e+00\n",
      "-5.623413251903490e-07 : -5.622768650681564e-07 : -2.249364984940883e-06 : -5.623413252831000e-07 :  3.999999437723135e+00\n",
      "-3.162277660168379e-07 : -3.159750123771232e-07 : -1.264910963971744e-06 : -3.162277659729540e-07 :  3.999999684024988e+00\n",
      "-1.778279410038923e-07 : -1.773080975375763e-07 : -7.113117326262852e-07 : -1.778279410391548e-07 :  3.999999822691902e+00\n",
      "-1.000000000000000e-07 : -1.021405182655144e-07 : -3.999999900194950e-07 : -1.000000000583867e-07 :  3.999999897859482e+00\n",
      "-5.623413251903490e-08 : -5.528002899879425e-08 : -2.249365267381620e-07 : -5.623413246169662e-08 :  3.999999944719971e+00\n",
      "-3.162277660168379e-08 : -2.808666765830026e-08 : -1.264911055898210e-07 : -3.162277661949986e-08 :  3.999999971913332e+00\n",
      "-1.778279410038923e-08 : -2.497297124648412e-08 : -7.113117606039054e-08 : -1.778279412611994e-08 :  3.999999975027029e+00\n",
      "-1.000000000000000e-08 :  0.000000000000000e+00 : -3.999999975690116e-08 : -9.999999939225290e-09 :  4.000000000000000e+00\n",
      "-5.623413251903491e-09 :  0.000000000000000e+00 : -2.249365316231433e-08 : -5.623413290578583e-09 :  4.000000000000000e+00\n",
      "-3.162277660168380e-09 :  0.000000000000000e+00 : -1.264911020371073e-08 : -3.162277550927683e-09 :  4.000000000000000e+00\n",
      "-1.778279410038923e-09 :  0.000000000000000e+00 : -7.113117206358766e-09 : -1.778279301589691e-09 :  4.000000000000000e+00\n",
      "-1.000000000000000e-09 :  0.000000000000000e+00 : -4.000000330961484e-09 : -1.000000082740371e-09 :  4.000000000000000e+00\n",
      "-5.623413251903491e-10 :  0.000000000000000e+00 : -2.249365138595749e-09 : -5.623412846489373e-10 :  4.000000000000000e+00\n",
      "-3.162277660168380e-10 :  0.000000000000000e+00 : -1.264910842735389e-09 : -3.162277106838474e-10 :  4.000000000000000e+00\n",
      "-1.778279410038923e-10 :  0.000000000000000e+00 : -7.113118982715605e-10 : -1.778279745678901e-10 :  4.000000000000000e+00\n",
      "-1.000000000000000e-10 :  0.000000000000000e+00 : -4.000000330961484e-10 : -1.000000082740371e-10 :  4.000000000000000e+00\n",
      "-5.623413251903491e-11 :  0.000000000000000e+00 : -2.249365138595749e-10 : -5.623412846489373e-11 :  4.000000000000000e+00\n",
      "-3.162277660168379e-11 :  0.000000000000000e+00 : -1.264908178200130e-10 : -3.162270445500326e-11 :  4.000000000000000e+00\n",
      "-1.778279410038923e-11 :  0.000000000000000e+00 : -7.113154509852393e-11 : -1.778288627463098e-11 :  4.000000000000000e+00\n",
      "-9.999999999999999e-12 :  0.000000000000000e+00 : -4.000000330961484e-11 : -1.000000082740371e-11 :  4.000000000000000e+00\n",
      "-5.623413251903490e-12 :  0.000000000000000e+00 : -2.249400665732537e-11 : -5.623501664331343e-12 :  4.000000000000000e+00\n",
      "-3.162277660168379e-12 :  0.000000000000000e+00 : -1.264943705336918e-11 : -3.162359263342296e-12 :  4.000000000000000e+00\n",
      "-1.778279410038923e-12 :  0.000000000000000e+00 : -7.113420963378303e-12 : -1.778355240844576e-12 :  4.000000000000000e+00\n",
      "-1.000000000000000e-12 :  0.000000000000000e+00 : -4.000355602329364e-12 : -1.000088900582341e-12 :  4.000000000000000e+00\n",
      "-5.623413251903490e-13 :  0.000000000000000e+00 : -2.249755937100417e-12 : -5.624389842751043e-13 :  4.000000000000000e+00\n",
      "-3.162277660168379e-13 :  0.000000000000000e+00 : -1.264766069652978e-12 : -3.161915174132446e-13 :  4.000000000000000e+00\n",
      "-1.778279410038923e-13 :  0.000000000000000e+00 : -7.114309141798003e-13 : -1.778577285449501e-13 :  4.000000000000000e+00\n",
      "-1.000000000000000e-13 :  0.000000000000000e+00 : -3.996802888650564e-13 : -9.992007221626409e-14 :  4.000000000000000e+00\n",
      "-5.623413251903491e-14 :  0.000000000000000e+00 : -2.247091401841317e-13 : -5.617728504603292e-14 :  4.000000000000000e+00\n",
      "-3.162277660168380e-14 :  0.000000000000000e+00 : -1.261213355974178e-13 : -3.153033389935445e-14 :  4.000000000000000e+00\n",
      "-1.778279410038923e-14 :  0.000000000000000e+00 : -7.105427357601002e-14 : -1.776356839400250e-14 :  4.000000000000000e+00\n",
      "-1.000000000000000e-14 :  0.000000000000000e+00 : -3.996802888650564e-14 : -9.992007221626409e-15 :  4.000000000000000e+00\n",
      "-5.623413251903490e-15 :  0.000000000000000e+00 : -2.220446049250313e-14 : -5.551115123125783e-15 :  4.000000000000000e+00\n",
      "-3.162277660168379e-15 :  0.000000000000000e+00 : -1.243449787580175e-14 : -3.108624468950438e-15 :  4.000000000000000e+00\n",
      "-1.778279410038923e-15 :  0.000000000000000e+00 : -7.105427357601002e-15 : -1.776356839400250e-15 :  4.000000000000000e+00\n",
      "-1.000000000000000e-15 :  0.000000000000000e+00 : -4.440892098500626e-15 : -1.110223024625157e-15 :  4.000000000000000e+00\n",
      "-5.623413251903491e-16 :  0.000000000000000e+00 : -2.664535259100376e-15 : -6.661338147750939e-16 :  4.000000000000000e+00\n",
      "-3.162277660168379e-16 :  0.000000000000000e+00 : -8.881784197001252e-16 : -2.220446049250313e-16 :  4.000000000000000e+00\n",
      "-1.778279410038923e-16 :  0.000000000000000e+00 : -8.881784197001252e-16 : -2.220446049250313e-16 :  4.000000000000000e+00\n",
      "-1.000000000000000e-16 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903490e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168380e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.000000000000000e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903491e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168379e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.000000000000000e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903491e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168379e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.000000000000000e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903490e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168379e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-9.999999999999999e-21 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 0.000000000000000e+00 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 9.999999999999999e-21 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903490e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903491e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903491e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168380e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903490e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-16 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-16 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-16 :  0.000000000000000e+00 :  1.776356839400250e-15 :  4.440892098500626e-16 :  4.000000000000000e+00\n",
      " 5.623413251903491e-16 :  0.000000000000000e+00 :  1.776356839400250e-15 :  4.440892098500626e-16 :  4.000000000000000e+00\n",
      " 1.000000000000000e-15 :  0.000000000000000e+00 :  3.552713678800501e-15 :  8.881784197001252e-16 :  4.000000000000000e+00\n",
      " 1.778279410038923e-15 :  0.000000000000000e+00 :  7.105427357601002e-15 :  1.776356839400250e-15 :  4.000000000000000e+00\n",
      " 3.162277660168379e-15 :  0.000000000000000e+00 :  1.243449787580175e-14 :  3.108624468950438e-15 :  4.000000000000000e+00\n",
      " 5.623413251903490e-15 :  0.000000000000000e+00 :  2.309263891220326e-14 :  5.773159728050814e-15 :  4.000000000000000e+00\n",
      " 1.000000000000000e-14 :  0.000000000000000e+00 :  4.085620730620576e-14 :  1.021405182655144e-14 :  4.000000000000000e+00\n",
      " 1.778279410038923e-14 :  0.000000000000000e+00 :  7.105427357601002e-14 :  1.776356839400250e-14 :  4.000000000000000e+00\n",
      " 3.162277660168380e-14 :  0.000000000000000e+00 :  1.261213355974178e-13 :  3.153033389935445e-14 :  4.000000000000000e+00\n",
      " 5.623413251903491e-14 :  0.000000000000000e+00 :  2.255973186038318e-13 :  5.639932965095795e-14 :  4.000000000000000e+00\n",
      " 1.000000000000000e-13 :  0.000000000000000e+00 :  3.996802888650564e-13 :  9.992007221626409e-14 :  4.000000000000000e+00\n",
      " 1.778279410038923e-13 :  0.000000000000000e+00 :  7.105427357601002e-13 :  1.776356839400250e-13 :  4.000000000000000e+00\n",
      " 3.162277660168379e-13 :  0.000000000000000e+00 :  1.264766069652978e-12 :  3.161915174132446e-13 :  4.000000000000000e+00\n",
      " 5.623413251903490e-13 :  0.000000000000000e+00 :  2.248867758680717e-12 :  5.622169396701793e-13 :  4.000000000000000e+00\n",
      " 1.000000000000000e-12 :  0.000000000000000e+00 :  4.000355602329364e-12 :  1.000088900582341e-12 :  4.000000000000000e+00\n",
      " 1.778279410038923e-12 :  0.000000000000000e+00 :  7.112532784958603e-12 :  1.778133196239651e-12 :  4.000000000000000e+00\n",
      " 3.162277660168379e-12 :  0.000000000000000e+00 :  1.264943705336918e-11 :  3.162359263342296e-12 :  4.000000000000000e+00\n",
      " 5.623413251903490e-12 :  0.000000000000000e+00 :  2.249400665732537e-11 :  5.623501664331343e-12 :  4.000000000000000e+00\n",
      " 9.999999999999999e-12 :  0.000000000000000e+00 :  4.000000330961484e-11 :  1.000000082740371e-11 :  4.000000000000000e+00\n",
      " 1.778279410038923e-11 :  0.000000000000000e+00 :  7.113065692010423e-11 :  1.778266423002606e-11 :  4.000000000000000e+00\n",
      " 3.162277660168379e-11 :  0.000000000000000e+00 :  1.264908178200130e-10 :  3.162270445500326e-11 :  4.000000000000000e+00\n",
      " 5.623413251903491e-11 :  0.000000000000000e+00 :  2.249365138595749e-10 :  5.623412846489373e-11 :  4.000000000000000e+00\n",
      " 1.000000000000000e-10 :  0.000000000000000e+00 :  4.000000330961484e-10 :  1.000000082740371e-10 :  4.000000000000000e+00\n",
      " 1.778279410038923e-10 :  0.000000000000000e+00 :  7.113118982715605e-10 :  1.778279745678901e-10 :  4.000000000000000e+00\n",
      " 3.162277660168380e-10 :  0.000000000000000e+00 :  1.264911730913809e-09 :  3.162279327284523e-10 :  4.000000000000000e+00\n",
      " 5.623413251903491e-10 :  0.000000000000000e+00 :  2.249365138595749e-09 :  5.623412846489373e-10 :  4.000000000000000e+00\n",
      " 1.000000000000000e-09 :  0.000000000000000e+00 :  4.000000330961484e-09 :  1.000000082740371e-09 :  4.000000000000000e+00\n",
      " 1.778279410038923e-09 :  0.000000000000000e+00 :  7.113117206358766e-09 :  1.778279301589691e-09 :  4.000000000000000e+00\n",
      " 3.162277660168380e-09 :  0.000000000000000e+00 :  1.264911020371073e-08 :  3.162277550927683e-09 :  4.000000000000000e+00\n",
      " 5.623413251903491e-09 :  0.000000000000000e+00 :  2.249365316231433e-08 :  5.623413290578583e-09 :  4.000000000000000e+00\n",
      " 1.000000000000000e-08 :  0.000000000000000e+00 :  3.999999975690116e-08 :  9.999999939225290e-09 :  4.000000000000000e+00\n",
      " 1.778279410038923e-08 :  0.000000000000000e+00 :  7.113117561630133e-08 :  1.778279390407533e-08 :  4.000000000000000e+00\n",
      " 3.162277660168379e-08 :  2.808666810238947e-08 :  1.264911064779994e-07 :  3.162277639745525e-08 :  4.000000028086668e+00\n",
      " 5.623413251903490e-08 :  6.317717549109148e-08 :  2.249365333995001e-07 :  5.623413246169662e-08 :  4.000000063177175e+00\n",
      " 1.000000000000000e-07 :  9.769962616701378e-08 :  4.000000091153311e-07 :  9.999999983634211e-08 :  4.000000097699626e+00\n",
      " 1.778279410038923e-07 :  1.798053945734068e-07 :  7.113117952428638e-07 :  1.778279408171102e-07 :  4.000000179805395e+00\n",
      " 3.162277660168379e-07 :  3.173793450272910e-07 :  1.264911165144156e-06 :  3.162277661949986e-07 :  4.000000317379345e+00\n",
      " 5.623413251903490e-07 :  5.622768650681564e-07 :  2.249365616435739e-06 :  5.623413250610554e-07 :  4.000000562276865e+00\n",
      " 1.000000000000000e-06 :  1.000088900582341e-06 :  4.000001000648012e-06 :  1.000000000139778e-06 :  4.000001000088901e+00\n",
      " 1.778279410038923e-06 :  1.778075569447424e-06 :  7.113120801705008e-06 :  1.778279409947459e-06 :  4.000001778075569e+00\n",
      " 3.162277660168379e-06 :  3.162277922186263e-06 :  1.264912064069534e-05 :  3.162277660173629e-06 :  4.000003162277922e+00\n",
      " 5.623413251903491e-06 :  5.623400421761460e-06 :  2.249368463047574e-05 :  5.623413251942821e-06 :  4.000005623400422e+00\n",
      " 1.000000000000000e-05 :  1.000000082740371e-05 :  4.000010000027032e-05 :  1.000000000006551e-05 :  4.000010000000827e+00\n",
      " 1.778279410038923e-05 :  1.778280347508598e-05 :  7.113149262938379e-05 :  1.778279410036276e-05 :  4.000017782803475e+00\n",
      " 3.162277660168380e-05 :  3.162277921830992e-05 :  1.264921064070279e-04 :  3.162277660173629e-05 :  4.000031622779218e+00\n",
      " 5.623413251903491e-05 :  5.623413057609383e-05 :  2.249396923534874e-04 :  5.623413251898413e-05 :  4.000056234130576e+00\n",
      " 1.000000000000000e-04 :  9.999999939225290e-05 :  4.000100000007834e-04 :  1.000000000002110e-04 :  4.000099999999392e+00\n",
      " 1.778279410038923e-04 :  1.778279398552129e-04 :  7.113433867926844e-04 :  1.778279410040717e-04 :  4.000177827939855e+00\n",
      " 3.162277660168379e-04 :  3.162277669037650e-04 :  1.265011064067956e-03 :  3.162277660169188e-04 :  4.000316227766904e+00\n",
      " 5.623413251903491e-04 :  5.623413247173303e-04 :  2.249681528526892e-03 :  5.623413251902853e-04 :  4.000562341324717e+00\n",
      " 1.000000000000000e-03 :  1.000000000139778e-03 :  4.000999999999699e-03 :  9.999999999998899e-04 :  4.001000000000140e+00\n",
      " 1.778279410038923e-03 :  1.778279410041606e-03 :  7.116279917815937e-03 :  1.778279410038941e-03 :  4.001778279410042e+00\n",
      " 3.162277660168379e-03 :  3.162277660048396e-03 :  1.265911064067282e-02 :  3.162277660168300e-03 :  4.003162277660048e+00\n",
      " 5.623413251903491e-03 :  5.623413251912623e-03 :  2.252527578421493e-02 :  5.623413251903298e-03 :  4.005623413251913e+00\n",
      " 1.000000000000000e-02 :  9.999999999976694e-03 :  4.009999999999891e-02 :  9.999999999999787e-03 :  4.009999999999977e+00\n",
      " 1.778279410038923e-02 :  1.778279410036898e-02 :  7.144740416757411e-02 :  1.778279410038941e-02 :  4.017782794100369e+00\n",
      " 3.162277660168379e-02 :  3.162277660169455e-02 :  1.274911064067359e-01 :  3.162277660168389e-02 :  4.031622776601695e+00\n",
      " 5.623413251903491e-02 :  5.623413251903386e-02 :  2.280988077363073e-01 :  5.623413251903475e-02 :  4.056234132519034e+00\n",
      " 1.000000000000000e-01 :  9.999999999999787e-02 :  4.100000000000001e-01 :  1.000000000000001e-01 :  4.099999999999998e+00\n",
      " 1.778279410038923e-01 :  1.778279410038932e-01 :  7.429345406172532e-01 :  1.778279410038923e-01 :  4.177827941003893e+00\n",
      " 3.162277660168379e-01 :  3.162277660168371e-01 :  1.364911064067352e+00 :  3.162277660168380e-01 :  4.316227766016837e+00\n",
      " 5.623413251903491e-01 :  5.623413251903493e-01 :  2.565593066778235e+00 :  5.623413251903493e-01 :  4.562341325190349e+00\n",
      " 1.000000000000000e+00 :  1.000000000000000e+00 :  5.000000000000000e+00 :  1.000000000000000e+00 :  5.000000000000000e+00\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3774286442.py:23: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return f(x) / g(x)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.25,include_zero=True) \n",
    "y = h(2+gamma,f,g)-4\n",
    "\n",
    "plt.scatter(gamma,y,s=0.1)\n",
    "plt.gca().set_xscale(\"symlog\",linthresh=1e-20)\n",
    "plt.gca().set_yscale(\"symlog\",linthresh=1e-20)\n",
    "plt.show()\n",
    "\n",
    "for i in range(len(gamma)):\n",
    "    print(f\"{gamma[i]:22.15e} : {y[i]:22.15e} : {f(2+gamma[i]):22.15e} : {g(2+gamma[i]):22.15e} : {h(2+gamma[i],f,g):22.15e}\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Data Generation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3774286442.py:23: RuntimeWarning: invalid value encountered in divide\n",
      "  return f(x) / g(x)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3154929170.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.25,include_zero=True) \n",
    "save_loc = \"h_removable/{:}\"\n",
    "S = 1\n",
    "H = [h1, h2, h3, h4]\n",
    "\n",
    "# h(x)\n",
    "def plot_h(gamma,f,g,frac=1,s=1,c=None,plot_nan=None,no_title=False,ylabel_hx=False):\n",
    "    y = h(2 + gamma,f,g)\n",
    "    if not c is None:\n",
    "        c = call_h_color(gamma,h_under,0,0,f,g)\n",
    "    title = r\"Plot $h(2 + \\gamma){:}$\" if not no_title else \"\"\n",
    "    xlabel = \"$\\gamma$\"\n",
    "    ylabel = \"$h(2+\\gamma){:}$\" if not ylabel_hx else \"$h(x){:}$\"\n",
    "    nan_str = '' if plot_nan is None else \"nan\"\n",
    "    ticks = get_x(0,18,6)\n",
    "    fig,ax = scatter_plot(gamma,y,title.format(''),xlabel,ylabel.format(''),xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(f\"h/y{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "    fig,ax = scatter_plot(gamma,y-4,title.format(\"-4\"),xlabel,ylabel.format(\"-4\"),xticks=ticks,yticks=ticks,log_y=True,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(f\"h/y-4{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "\n",
    "def plot_hi(gamma,hindex,epsilon,delta,f,g,sign,frac=1,s=1,c=None,format_exp=True,no_title=False,ylabel_hx=False):\n",
    "    # epsilon, delta must be lists.  hi,f,g,sign are functions\n",
    "    hi = H[hindex-1]\n",
    "    for e in epsilon:\n",
    "        for d in delta:\n",
    "            for cz in [-1,1]:\n",
    "                # Data\n",
    "                y = call_h(2+gamma,hi,e,d,f,g,sign,cz)\n",
    "                if not c is None:\n",
    "                    c = call_h_color(gamma,h_under,e,d,f,g,sign,cz)\n",
    "                # Strings and Args\n",
    "                if format_exp:\n",
    "                    eps_str = latex_scientific(e)\n",
    "                    del_str = latex_scientific(d)\n",
    "                else:\n",
    "                    eps_str = f\"{e:.1E}\"\n",
    "                    del_str = f\"{d:.1E}\"\n",
    "                title = rf\"Plot $h_{hindex}(2 + \\gamma)$, with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                title4 = rf\"Plot $h_{hindex}(2 + \\gamma)-4$, with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                if no_title:\n",
    "                    title = ''\n",
    "                    title4 = ''\n",
    "                xlabel = r\"$\\gamma$\"\n",
    "                ylabel = rf\"$h_{hindex}(2+\\gamma)$\" if not ylabel_hx else rf\"$h_{hindex}(x)$\"\n",
    "                ylabel4 = rf\"$h_{hindex}(2+\\gamma)-4$\" if not ylabel_hx else rf\"$h_{hindex}(x)-4$\"\n",
    "                ticks = get_x(0,18,6)\n",
    "                # Plotting\n",
    "                fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac)\n",
    "                fig.savefig(save_loc.format(rf\"h{hindex}/y_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "                plt.close()\n",
    "                fig,ax = scatter_plot(gamma,y-4,title4,xlabel,ylabel4,xticks=ticks,yticks=ticks,log_y=True,s=s,c=c,frac=frac)\n",
    "                fig.savefig(save_loc.format(rf\"h{hindex}/y-4_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "                plt.close()\n",
    "\n",
    "# [1e-4,1e-8,1e-12]\n",
    "plot_h(gamma,f,g,s=S,c=True,no_title=True,ylabel_hx=True,plot_nan=\"text\")\n",
    "\n",
    "for i in range(1,5):\n",
    "    plot_hi(gamma,i,[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,g,sign,s=S,c=True,format_exp=True,ylabel_hx=True,no_title=True)\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting $h'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1959798011.py:34: RuntimeWarning: divide by zero encountered in divide\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1959798011.py:34: RuntimeWarning: invalid value encountered in divide\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1959798011.py:31: RuntimeWarning: invalid value encountered in divide\n",
      "  return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3154929170.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.01,include_zero=True) \n",
    "save_loc = \"hp_removable/{:}\"\n",
    "S = 5\n",
    "HPQ = [h1p_q, h2p_q, h3p_q, h4p_q]\n",
    "HPP = [h1p_p, h2p_p, h3p_p, h4p_p]\n",
    "\n",
    "# h(x)\n",
    "def plot_hp(gamma,f,fp,g,gp,frac=1,s=1,c=None,plot_nan=None,no_title=False):\n",
    "    yp = hp_p(2+gamma,f,fp,g,gp)\n",
    "    yq = hp_q(2+gamma,f,fp,g,gp)\n",
    "    if not c is None:\n",
    "        c = call_h_color(gamma,h_under,0,0,f,fp,g,gp)\n",
    "    title = \"Plot $h'(2 + \\gamma)$, {:} Rule\" if not no_title else ''\n",
    "    xlabel = \"$\\gamma$\"\n",
    "    ylabel = \"$h'(2+\\gamma)$\"\n",
    "    nan_str = '' if plot_nan is None else \"nan\"\n",
    "    ticks = get_x(0,18,6)\n",
    "    fig,ax = scatter_plot(gamma,yp,title.format(\"Product\"),xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(rf\"hp/p{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "    fig,ax = scatter_plot(gamma,yq,title.format(\"Quotient\"),xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(rf\"hp/q{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "\n",
    "# hi(x)\n",
    "def plot_hip(gamma,hindex,p_or_q,epsilon,delta,f,fp,g,gp,sign,frac=1,s=1,c=None,format_exp=True,no_title=False):\n",
    "    # epsilon, delta must be lists.  hi,f,g,sign are functions\n",
    "    if p_or_q == 'q':\n",
    "        hip = HPQ[hindex-1]\n",
    "    elif p_or_q == 'p':\n",
    "        hip = HPP[hindex-1]\n",
    "    else:\n",
    "        return\n",
    "    for e in epsilon:\n",
    "        for d in delta:\n",
    "            for cz in [-1,1]:\n",
    "                # Data\n",
    "                y = call_h(2+gamma,hip,e,d,f,fp,g,gp,sign,cz)\n",
    "                if not c is None:\n",
    "                    c = call_h_color(gamma,h_under,e,d,f,g,sign,cz)\n",
    "                # Strings and Args\n",
    "                if format_exp:\n",
    "                    eps_str = latex_scientific(e)\n",
    "                    del_str = latex_scientific(d)\n",
    "                else:\n",
    "                    eps_str = f\"{e:.1E}\"\n",
    "                    del_str = f\"{d:.1E}\"\n",
    "                pq = \"Quotient Rule\" if p_or_q == 'q' else \"Product Rule\"\n",
    "                title = rf\"Plot $h_{hindex}'(2 + \\gamma)$ ({pq}), with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                if no_title:\n",
    "                    title = ''\n",
    "                xlabel = r\"$\\gamma$\"\n",
    "                ylabel = rf\"$h_{hindex}'(2+\\gamma)$\"\n",
    "                ticks = get_x(0,18,6)\n",
    "                # Plotting\n",
    "                fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac)\n",
    "                fig.savefig(save_loc.format(rf\"h{hindex}p/{p_or_q}_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300, format=\"pdf\", bbox_inches='tight')\n",
    "                plt.close()\n",
    "\n",
    "plot_hp(gamma,f,fp,g,gp,s=S,c=True)#,plot_nan=\"textshadederiv\")\n",
    "for i in range(1,-1):\n",
    "    plot_hip(gamma,i,'p',[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,fp,g,gp,sign,s=S,c=True,format_exp=True)\n",
    "    plot_hip(gamma,i,'q',[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,fp,g,gp,sign,s=S,c=True,format_exp=True)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting $h'$ through Torch and Tensorflow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1850381811.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.01,include_zero=True) \n",
    "save_loc_torch = \"hp_removable_torch/{:}\"\n",
    "save_loc_tf = \"hp_removable_tensorflow/{:}\"\n",
    "S = 1\n",
    "H = [h1, h2, h3, h4]\n",
    "\n",
    "# h(x)\n",
    "def plot_hp_pkg(gamma,f,g,loc,frac=1,s=1,c=None,plot_nan=None,no_title=False):\n",
    "    if \"torch\" in loc:\n",
    "        y = call_h_torch(2+gamma,h,f,g)\n",
    "    elif \"tensorflow\" in loc:\n",
    "        y = call_h_tf(2+gamma,h,f,g)\n",
    "    else:\n",
    "        return \n",
    "    if not c is None:\n",
    "        c = call_h_color(gamma,h_under,0,0,f,fp,g,gp)\n",
    "    title = \"Plot $h'(2 + \\gamma)$ from \"\n",
    "    title += \"Torch\" if \"torch\" in loc else \"Tensorflow\"\n",
    "    if no_title:\n",
    "        title = ''\n",
    "    xlabel = \"$\\gamma$\"\n",
    "    ylabel = \"$h'(2+\\gamma)$\"\n",
    "    nan_str = '' if plot_nan is None else \"nan\"\n",
    "    ticks = get_x(0,18,6)\n",
    "    fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(loc.format(rf\"hp/y{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "\n",
    "# hi(x)\n",
    "def plot_hip_pkg(gamma,hindex,epsilon,delta,f,g,sign,loc,frac=1,s=1,c=None,format_exp=True,no_title=False):\n",
    "    # epsilon, delta must be lists.  hi,f,g,sign are functions\n",
    "    hi = H[hindex-1]\n",
    "    for e in epsilon:\n",
    "        for d in delta:\n",
    "            for cz in [-1,1]:\n",
    "                # Data\n",
    "                if \"torch\" in loc:\n",
    "                    y = call_h_torch(2+gamma,hi,e,d,f,g,sign,cz)\n",
    "                elif \"tensorflow\" in loc:\n",
    "                    y = call_h_tf(2+gamma,hi,e,d,f,g,sign,cz)\n",
    "                else:\n",
    "                    return \n",
    "                #y = call_h_torch(2+gamma,hi,e,d,f,fp,g,gp,sign,cz)\n",
    "                if not c is None:\n",
    "                    c = call_h_color(gamma,h_under,e,d,f,g,sign,cz)\n",
    "                # Strings and Args\n",
    "                if format_exp:\n",
    "                    eps_str = latex_scientific(e)\n",
    "                    del_str = latex_scientific(d)\n",
    "                else:\n",
    "                    eps_str = f\"{e:.1E}\"\n",
    "                    del_str = f\"{d:.1E}\"\n",
    "                pkg = \"Torch\" if \"torch\" in loc else \"Tensorflow\"\n",
    "                title = rf\"Plot $h_{hindex}'(2 + \\gamma)$ from {pkg}, with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                if no_title:\n",
    "                    title = ''\n",
    "                xlabel = r\"$\\gamma$\"\n",
    "                ylabel = rf\"$h_{hindex}'(2+\\gamma)$\"\n",
    "                ticks = get_x(0,18,6)\n",
    "                # Plotting\n",
    "                fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac)\n",
    "                fig.savefig(loc.format(rf\"h{hindex}p/y_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300, format=\"pdf\", bbox_inches='tight')\n",
    "                plt.close()\n",
    "\n",
    "\n",
    "save_loc = save_loc_tf\n",
    "plot_hp_pkg(gamma,f,g,save_loc,s=S,c=True)#,plot_nan=\"textshadederiv\")\n",
    "for i in range(1,-1):\n",
    "    plot_hip_pkg(gamma,i,[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,g,sign,save_loc,s=S,c=True,format_exp=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1850381811.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "save_loc = save_loc_torch\n",
    "plot_hp_pkg(gamma,f,g,save_loc,s=S,c=True)#,plot_nan=\"textshadederiv\")\n",
    "for i in range(1,-1):\n",
    "    plot_hip_pkg(gamma,i,[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,g,sign,save_loc,s=S,c=True,format_exp=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "autodiff",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Software-based Automatic Differentiation is Flawed/code_trevor/h_functions_pretty.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import numpy as np\n",
    "import os\n",
    "np.set_printoptions(precision=17)\n",
    "\n",
    "import importlib\n",
    "import utils\n",
    "importlib.reload(utils);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "SAVE_LOC = 'new_names'\n",
    "H_LOC = \"h_removable/h{:}\"\n",
    "HP_LOC = \"hp_removable/h{:}p\"\n",
    "TORCH_LOC = \"hp_removable_torch/h{:}p\"\n",
    "TF_LOC = \"hp_removable_tensorflow/h{:}p\"\n",
    "LOCS = [H_LOC,HP_LOC,TORCH_LOC,TF_LOC]\n",
    "\n",
    "#FIG_WIDTH = utils.set_size(\"autodiff\",fraction=1,subplots=(1,1))\n",
    "utils.create_folders([os.path.join(SAVE_LOC,l) for l in LOCS], ['','1','2','3','4'])\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Functions $f$, $g$, $h$, $h'$, $h_i$, and $h_i'$.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(x):\n",
    "    return x**2 - 4\n",
    "\n",
    "def fp(x):\n",
    "    return 2*x \n",
    "\n",
    "def g(x):\n",
    "    return x-2\n",
    "\n",
    "def gp(x):\n",
    "    return 1\n",
    "\n",
    "def sign(x,case_zero=0):\n",
    "    if x > 0:\n",
    "        return 1\n",
    "    if x < 0:\n",
    "        return -1\n",
    "    if x == 0:\n",
    "        return case_zero\n",
    "    \n",
    "def sign_p(x,case_zero=0):\n",
    "    return 0\n",
    "    \n",
    "def sigmoid(x,k):\n",
    "    return 2/(1+math.exp(-k*x))-1\n",
    "\n",
    "def sigmoid_p(x,k):\n",
    "    return (2*k*math.exp(-k*x))/((1+math.exp(-k*x))**2)\n",
    "    \n",
    "def h(x,e,d,sp,f,g,*args):\n",
    "    return f(x) / g(x)\n",
    "\n",
    "def h_under(gamma,e,d,sp,f,g,*args):\n",
    "    num_underflow = f(2+gamma) == ((2+gamma)**2 - gamma**2)-4 and gamma != 0\n",
    "    den_underflow = g(2+gamma) == 0 and gamma != 0\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "def hp_q(x,e,d,sigmoid_p,f,g,fp,gp,*args):\n",
    "    return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
    "\n",
    "def hp_p(x,e,d,sp,f,g,fp,gp,*args):\n",
    "    return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2) \n",
    "\n",
    "# 2x(x-2) - (x^2 - 4)\n",
    "# 2(2 + gamma)(2 + gamma - 2) - ((2 + gamma)^2 - 4)\n",
    "# x^2 - 4x + 4 = (x-2)^2 \n",
    "# gamma^2\n",
    "\n",
    "def hp_under(gamma,e,d,cz,f,g,fp,gp,*args):\n",
    "    # TODO: Expand out numerator and figure out which term drops first.\n",
    "    num_underflow = fp(2+gamma) != gamma**2 #and gamma != 0 \n",
    "    den_underflow = g(2+gamma)**2 == 0 and gamma != 0\n",
    "    print(\"{:3e} {:4} {:4} {:15e} {:15e} {:15e} \".format(gamma, num_underflow, den_underflow, fp(2+gamma)*g(2+gamma) - f(2+gamma)*gp(2+gamma), g(2+gamma)**2,gamma**2))\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "#######################\n",
    "######### h1 ##########\n",
    "#######################\n",
    "\n",
    "def h1(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2 + delta:\n",
    "        return fx/(gx + sign(gx,sign_param)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h1p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + S(gx,sign_param)*epsilon)\n",
    "        return (fpx*denom - fx*gpx*(1+Sp(gx,sign_param)*epsilon))/(denom**2)\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h1p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + S(gx,sign_param)*epsilon)\n",
    "        return fpx/denom - (fx*gpx*(1+Sp(gx,sign_param)*epsilon))/(denom**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2) \n",
    "\n",
    "#######################\n",
    "######### h2 ##########\n",
    "#######################\n",
    "\n",
    "def h2(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fx/(sign(gx,sign_param)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return (fpx*denom - fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2)\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h2p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return fpx/denom - (fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h3 ##########\n",
    "#######################\n",
    "\n",
    "def h3(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fx/(sign(gx,sign_param)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h3p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return (fpx*denom - fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h3p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return fpx/denom - (fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h4 ##########\n",
    "#######################\n",
    "\n",
    "def h4(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fx/epsilon\n",
    "    return fx/gx\n",
    "\n",
    "def h4p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h4p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return fpx/gx - fx*gpx/(gx**2)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Universal Parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = 1\n",
    "EPSILON = [1e-4,1e-8,1e-12]\n",
    "DELTA = [1e-4,1e-8,1e-12]\n",
    "CASE_ZERO = [-1,1]\n",
    "SIGN_PARAMS = [1]\n",
    "\n",
    "H = [h,h1,h2,h3,h4]\n",
    "HPQ = [hp_q, h1p_q, h2p_q, h3p_q, h4p_q]\n",
    "HPP = [hp_p, h1p_p, h2p_p, h3p_p, h4p_p]\n",
    "\n",
    "HEPS = [[None],EPSILON,EPSILON,EPSILON,EPSILON]\n",
    "HDEL = [[None],DELTA,DELTA,[None],[None]]\n",
    "HCZ = [[None]] + [CASE_ZERO]*3 + [[None]]\n",
    "HNAN = [(4,\"text\")] + [None]*4\n",
    "HPNAN = [(1,\"text\")] + [None]*4\n",
    "\n",
    "HSP = [[None]] + [SIGN_PARAMS]*3 + [[None]]\n",
    "\n",
    "YL_MOD = {'':'',1:1,2:1,3:2,4:2}\n",
    "YLA = [utils.YLABEL, utils.YLABEL, utils.YLABEL_HAT, utils.YLABEL, utils.YLABEL_HAT]\n",
    "\n",
    "gamma = utils.get_x(0,20,0.25,include_zero=True) "
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analytic $h_i$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:31: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return f(x) / g(x)\n"
     ]
    }
   ],
   "source": [
    "plot_h = lambda i: utils.plot(gamma,H[i],utils.call_h,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                              shift=-4,hindex=i,yticks=utils.get_x(0,18,6),plot_nan=HNAN[i],\n",
    "                              save=os.path.join(SAVE_LOC,\"h_removable\"),yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "plot_h_black = lambda i: utils.plot(gamma,H[i],utils.call_h,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                              shift=-4,hindex=i,yticks=utils.get_x(0,18,6),plot_nan=HNAN[i],\n",
    "                              save=os.path.join(\"black\",\"h_removable\"),black=1e-4,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "for i in range(5):\n",
    "    plot_h(i)\n",
    "    if i > 0:\n",
    "        plot_h_black(i)\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analytic $h_i'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:39: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:42: RuntimeWarning: divide by zero encountered in double_scalars\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:42: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n"
     ]
    }
   ],
   "source": [
    "plot_hp = lambda i, porq, pq: utils.plot(gamma,porq[i],utils.call_h,h_under,(f,g,fp,gp,sign,sign_p),HEPS[i],\n",
    "                                         HDEL[i],HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(SAVE_LOC,\"hp_removable\"),file_start=pq,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "plot_hp_black = lambda i, porq, pq: utils.plot(gamma,porq[i],utils.call_h,h_under,(f,g,fp,gp,sign,sign_p),HEPS[i],\n",
    "                                         HDEL[i],HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(\"black\",\"hp_removable\"),file_start=pq,black=1e-4,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "for i in range(5):\n",
    "    plot_hp(i,HPQ,\"q\")\n",
    "    plot_hp(i,HPP,\"p\")\n",
    "    if i > 0:\n",
    "        plot_hp_black(i,HPQ,\"q\")\n",
    "        plot_hp_black(i,HPP,\"p\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Pytorch and Tensorflow $h'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_hp_pkg = lambda i,ch,pkg: utils.plot(gamma,H[i],ch,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(SAVE_LOC,f\"hp_removable_{pkg}\"),yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "plot_hp_pkg_black = lambda i,ch,pkg: utils.plot(gamma,H[i],ch,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(\"black\",f\"hp_removable_{pkg}\"),black=1e-4,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "\n",
    "\n",
    "for i in range(5):\n",
    "    plot_hp_pkg(i,utils.call_h_torch,\"torch\")\n",
    "    plot_hp_pkg(i,utils.call_h_tf,\"tensorflow\")\n",
    "    if i > 0:\n",
    "        plot_hp_pkg_black(i,utils.call_h_torch,\"torch\")\n",
    "        plot_hp_pkg_black(i,utils.call_h_tf,\"tensorflow\")\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot Dense"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dg = utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(7,8.25,0.01)]) \n",
    "\n",
    "\n",
    "plot_h_dense = lambda i,dg,eps,delta: utils.plot(dg,H[i],utils.call_h,h_under,(f,g),eps,delta,HCZ[i],s=S,\n",
    "                              shift=-4,hindex=i,yticks=utils.get_x(0,18,6),plot_nan=HNAN[i],\n",
    "                              save=os.path.join(\"dense_delta\",\"h_removable\"))\n",
    "\n",
    "plot_hp_dense = lambda i, porq,pq,dg,eps,delta: utils.plot(dg,porq[i],utils.call_h,h_under,(f,g,fp,gp,sign,sign_p),eps,\n",
    "                                         delta,HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(\"dense_delta\",\"hp_removable\"),file_start=pq)\n",
    "\n",
    "plot_hp_pkg_dense = lambda i,ch,pkg,dg,eps,delta: utils.plot(dg,H[i],ch,h_under,(f,g),eps,delta,HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(\"dense_delta\",f\"hp_removable_{pkg}\"))\n",
    "\n",
    "dense_gamma = [\n",
    "    utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(3.9,4.1,0.001)]),\n",
    "    utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(7.9,8.1,0.001)]),\n",
    "    utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(11.9,12.1,0.001)]),\n",
    "]\n",
    "\n",
    "#plot_h_dense(1,dense_gamma[0],HEPS[i],[1e-4])\n",
    "\n",
    "\n",
    "for di,d in enumerate(DELTA):\n",
    "    for i in range(1,3):\n",
    "        dg = dense_gamma[di]\n",
    "        plot_h_dense(i,dg,HEPS[i],[d])\n",
    "        plot_hp_dense(i,HPP,\"p\",dg,HEPS[i],[d])\n",
    "        plot_hp_pkg_dense(i,utils.call_h_torch,\"torch\",dg,HEPS[i],[d])\n",
    "\n",
    "for ei,e in enumerate(EPSILON):\n",
    "    for i in range(3,5):\n",
    "        dg = dense_gamma[ei]\n",
    "        plot_h_dense(i,dg,[e],[None])\n",
    "        plot_hp_dense(i,HPP,\"p\",dg,[e],[None])\n",
    "        plot_hp_pkg_dense(i,utils.call_h_torch,\"torch\",dg,[e],[None])"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Verify Rounding"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "gr = utils.get_x(7,8.1,0.0000001) \n",
    "print(np.sum(np.logical_or(hp_p(gr,0,0,0,f,g,fp,gp) > 2, hp_p(gr,0,0,0,f,g,fp,gp) < 0)))\n",
    "print(np.sum(np.logical_or(hp_q(gr,0,0,0,f,g,fp,gp) > 2, hp_q(gr,0,0,0,f,g,fp,gp) < 0)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import importlib\n",
    "import utils\n",
    "importlib.reload(utils);\n",
    "\n",
    "#plot_h_black(3)\n",
    "#plot_hp_black(3,HPP,\"p\")\n",
    "plot_hp_pkg_black(3,utils.call_h_torch,\"torch\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "autodiff",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Software-based Automatic Differentiation is Flawed/code_trevor/utils.py <==
import itertools
import matplotlib.pyplot as plt
import numpy as np
import os
import seaborn as sns
import tensorflow as tf
import torch

##############################
######### Formatting #########
##############################

def set_size(width, fraction=1, subplots=(1, 1)):
    """Set figure dimensions to avoid scaling in LaTeX.
    Use '\showthe\textwidth' in latex and find the same command in log.
    https://jwalton.info/Embed-Publication-Matplotlib-Latex/
    Parameters
    ----------
    width: float or string
            Document width in points, or string of predined document type
    fraction: float, optional
            Fraction of the width which you wish the figure to occupy
    subplots: array-like, optional
            The number of rows and columns of subplots.
    Returns
    -------
    fig_dim: tuple
            Dimensions of figure in inches
    """
    if width == "autodiff":
        width_pt = 469.75499
    else:
        width_pt = width

    # Width of figure (in pts)
    fig_width_pt = width_pt * fraction
    # Convert from pt to inches
    inches_per_pt = 1 / 72.27

    golden_ratio = (5**.5 - 1) / 2

    # Figure width in inches
    fig_width_in = fig_width_pt * inches_per_pt
    # Figure height in inches
    fig_height_in = fig_width_in * golden_ratio * (subplots[0] / subplots[1])

    return (fig_width_in, fig_height_in)

# Need to use r strings 
tex_fonts = {
    # Use LaTeX to write all text
    "text.usetex": True,
    "font.family": "serif",
    # Use 10pt font in plots, to match 10pt font in document
    "axes.labelsize": 10,
    "font.size": 10,
    # Make the legend/label fonts a little smaller
    "legend.fontsize": 8,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8
}

plt.rcParams.update(tex_fonts)

##############################
########### Colors ###########
##############################
COLORS = sns.color_palette("tab10", 10) 
BLUE, ORANGE, GREEN, RED, PURPLE, BROWN, PINK, GRAY, OLIVE, CYAN = COLORS

NUM_UNDERFLOW_COLOR  = ORANGE 
DEN_UNDERFLOW_COLOR  = BLUE 
BOTH_UNDERFLOW_COLOR = RED 
NO_UNDERFLOW_COLOR   = GREEN
NAN_SHADING          = BROWN
BLACK                = (0,0,0)
COLOR_ENUM = [(NO_UNDERFLOW_COLOR,"No underflow"),
              (NUM_UNDERFLOW_COLOR,"Numerator underflow"),
              (DEN_UNDERFLOW_COLOR,"Denominator underflow"),
              (BOTH_UNDERFLOW_COLOR,"Both underflow")]
COLOR_SILENT = [BLACK]

def h_color(num_underflow, den_underflow):
    if num_underflow and den_underflow:  # NaN
        return BOTH_UNDERFLOW_COLOR # Red
    if num_underflow:
        return NUM_UNDERFLOW_COLOR  # Yellow
    if den_underflow:
        return DEN_UNDERFLOW_COLOR  # Blue
    return NO_UNDERFLOW_COLOR       # Green

##############################
###### Calling Functions #####
##############################

def call_h_color(x,hfunc,*args):
    c = []
    for i in range(len(x)):
        c.append(h_color(*hfunc(x[i],*args)))
    return c

def call_h(x,hfunc,*args):
    y = np.empty_like(x)
    for i in range(len(x)):
        y[i] = hfunc(x[i],*args)
    return y

def call_h_torch(x,hfunc,*args):
    y = torch.empty(len(x),dtype=torch.float64)
    for i in range(len(x)):
        xt = torch.tensor([x[i]], requires_grad=True)
        out = hfunc(xt,*args)
        out.backward()
        y[i] = xt.grad
    return y.numpy()

def call_h_tf(x,hfunc,*args):
    y = np.empty_like(x)
    for i in range(len(x)):
        xt = tf.Variable(x[i],dtype=tf.float64)
        with tf.GradientTape() as tape:
            out = hfunc(xt,*args)
        y[i] = tape.gradient(out,xt)
    return y

##############################
######## Aux Functions #######
##############################

def parse_scientific(val):
    # Parse 1.0E-15 into ("1","-15") and 1.4E+12 into ("1.4","12")
    if val == 0:
        return 0,0
    estr = f"{val:.1E}".split("E")
    e_exp = estr[1] if estr[1][0] == '-' else estr[1][1:]
    e_num = estr[0][0] if estr[0].split('.')[1] == '0' else estr[0]
    return e_num,e_exp

def latex_scientific(val):
    # Given a number output latex as 10^{exp} or nx10^{exp}
    e_num, e_exp = parse_scientific(val)
    if e_num == 0 and e_exp == 0:
        return "0"
    e_str = rf"10^{'{'}{e_exp}{'}'}"
    if e_num != "1":
        e_str = rf"{e_num}\times" + e_str
    return e_str

def create_folders(base, loop):
    # Given ["h_removable/h{:}", "hp_removable/h{:}p",...] and ['','1','2','3','4'] create dirs
    for l in loop:
        for b in base:
            os.makedirs(b.format(l),exist_ok=True)

def verify_h(x,hfunc,thresh,*args):
    # Give data, list of functions, comparison threshold, and args for functions
    for i in range(len(x)):
        vals = {hf(x[i],*args) for hf in hfunc}
        if len(vals) == 2:
            v1,v2 = list(vals)
            if np.abs(v1 - v2) < thresh:
                continue
        if len(vals) > 1:
            print(f"Error: for x = {x[i]:.16e} values differ")
            print(f"Epsilon = {args[0]:.3e}\nDelta = {args[1]:.3e}")
            for hf in hfunc:
                print(f"\t{hf.__name__:10} : {hf(x[i],*args):.16e}")
            return
    print("All functions equivalent over provided x values")

def array_to_tabular(data,header,spacing,precision=16):
    start = "\\begin{table}[h]\n\\begin{center}\n\\begin{tabular}{"+spacing+'}\n'
    head = " & ".join(header) + "\\\\ \\hline \n"
    end = "\\end{tabular}\n\\end{center}\\end{table}\n"
    body = ""
    fs = "{:." + str(precision) + "e}"
    for r in range(data.shape[0]):
        body += " & ".join([fs.format(c) for c in data[r,:]]) + "\\\\ \n"
    return start + head + body + end

def array_to_tabular_T(data,header,spacing,precision=16):
    start = "\\begin{table}[h]\n\\begin{center}\n\\begin{tabular}{"+spacing+'}\n'
    end = "\\end{tabular}\n\\end{center}\\end{table}\n"
    body = ""
    fs = "{:." + str(precision) + "e}"
    for r in range(data.shape[0]):
        body += header[r] + " & " + " & ".join([fs.format(c) for c in data[r,:]]) + "\\\\ \n"
    return start + body + end

def array_to_csv(data,header,precision=16):
    out = ",".join(header) + "\n"
    fs = "{:." + str(precision) + "e}"
    for r in range(data.shape[0]):
        out += ",".join([fs.format(c) for c in data[r,:]]) + "\n"
    return out 

def sign(x,case_zero=1):
    if x > 0:
        return 1
    if x < 0:
        return -1
    if x == 0:
        return case_zero

##############################
####### Data Generation ######
##############################

def get_x(start_exp=0,end_exp=20,step=0.5,include_zero=True,sub_regions=[],base=10,mirror=True):
    # Return base^{[start,end] by step} and 0 mirrored into negative as well
    # Union of [start,end, by step with all (start,end,by step) in sub_regions as exponents
    exponents = [-np.arange(start_exp,end_exp+step,step,dtype=np.float64)]
    exponents += [-np.arange(sr[0],sr[1]+sr[2],sr[2],dtype=np.float64) for sr in sub_regions]
    spacing = np.power(base,-np.sort(-np.unique(np.concatenate(exponents))))
    if mirror and include_zero:
        return np.concatenate((-spacing,[0],np.flip(spacing)))
    elif mirror:
        return np.concatenate((-spacing,np.flip(spacing)))
    return -spacing,np.flip(spacing)

##############################
######## Plotting Aux ########
##############################

def format_title(hindex,e,d,shift,deriv,title):
    if title is None:
        return ''
    shift_str = '' if shift == 0 else str(shift)
    shift_str = '+' + str(shift) if shift > 0 else str(shift)
    title = BASE_TITLE.format(hindex,"'" if deriv else '',shift_str)
    title += DERIV_TITLE.format(title) if title != '' else ''
    if not (e is None and d is None):
        title += WITH_TITLE
        title += EPS_TITLE.format(latex_scientific(e)) if not e is None else ''
        title += ", " if not e is None and not d is None else ''
        title += DEL_TITLE.format(latex_scientific(d)) if not d is None else ''
    return title 

def format_fname(shift,e,d,sp,nan,no_title,start='y',filetype="pdf"):
    fname = start + ('' if shift == 0 else (str(shift) if shift < 0 else '+' + str(shift))) + '_'
    fname += '' if e is None else f"eps_{e:.1E}_"
    fname += '' if d is None else f"delta_{d:.1E}_"
    fname += '' if sp is None else f"sp_{sp}"
    fname += '' if not nan else "nan_" # Could modify this by passing str
    fname += '' if no_title else "title_"
    return fname.strip('_') + f".{filetype}"

def format_save(fig,base,hindex,deriv,fname_args,filetype,dpi=300):
    fname = format_fname(*fname_args,filetype)
    loc = os.path.join(base,"h"+str(hindex)+('p' if deriv else ''),fname)
    fig.savefig(loc,dpi=dpi,format=filetype,bbox_inches='tight')

##############################
########## Plotting ##########
##############################

def add_nan(x,y,s,center,ax,options="text"):
    # loc is 0 if log_y is true, 4 for regular h, and 1 for derivatives
    nan_x = x[np.isnan(y)]
    if len(nan_x) == 0:
        return
    nan_left = np.min(nan_x)
    nan_right = np.max(nan_x)
    if "shade" in options:
        ax.axvspan(nan_left, nan_right, color=NAN_SHADING,alpha=0.2,label="NaN Region")
    if not "text" in options and not "shade" in options:
        ax.scatter(nan_x,center*np.ones(np.sum(np.isnan(y))),s=s,marker='x',
                   c=BOTH_UNDERFLOW_COLOR,label="NaNs")
    if "text" in options:
        plt.annotate("NaNs",xy=(0,center),ha="center",va="center",c=BOTH_UNDERFLOW_COLOR)

def scatter_plot(x,y,xlabel,ylabel,title='',xticks=None,yticks=None,linthresh=1e-20,figsize=None,
                 log_y=False,plot_nan=None,s=0.1,c=None,**kwargs):
    # plot_nan must be tuple of (center,"options") if not none
    if figsize is None:
        figsize = set_size("autodiff",fraction=1,subplots=(1,1))
    fig, ax = plt.subplots(figsize = figsize)
    if not c is None:
        for col, l in COLOR_ENUM:
            loc = np.all(np.array(c)==col,axis=1)
            if np.sum(loc) > 0: # and not np.all(loc == np.isnan(y)):  # Test, need to print red in nan case
                ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)
        for col in COLOR_SILENT:
            loc = np.all(np.array(c)==col,axis=1)
            if np.sum(loc) > 0:
                ax.scatter(x[loc],y[loc],c=col,s=s,**kwargs)
    else:
        ax.scatter(x,y,s=s,**kwargs)
    if not plot_nan is None:
        add_nan(x,y,s,plot_nan[0],ax,plot_nan[1])
    ax.legend()
    ax.set_title(title)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)

    ax.set_xscale("symlog",linthresh=linthresh)
    if log_y:
        ax.set_yscale("symlog",linthresh=linthresh)
    if not xticks is None:
        ax.set_xticks(xticks)
    if not yticks is None:
        ax.set_yticks(yticks)
    return fig,ax


##############################
######## Run Plotting ########
##############################
BASE_TITLE = r"Plot $h{:}{:}(2 + \gamma){:}$" 
DERIV_TITLE = "from {:}"
WITH_TITLE = " with "
EPS_TITLE = r"$\epsilon = {:}$"
DEL_TITLE = r"$\delta = {:}$"
XLABEL = r"$\gamma$"
YLABEL = r"$h{:}{:}(x){:}$"
YLABEL_HAT = "$\\hat{{h}}{:}{:}(x){:}$"
FNAME = "y{:}"


def plot(gamma,h,hcaller,hcolor,hargs,epsilon,delta,sign_param=[-1,1],s=1,shift=None,deriv=False,
         hindex='',title=None,xlabel=XLABEL,ylabel=YLABEL,xticks=get_x(0,18,6),yticks=None,
         linthresh=1e-20,figsize=None,plot_nan=None,save=None,file_start='y',filetype='pdf',
         display=False,black=None,yl_mod=None,**kwargs):
    # epsilon, and delta should be [None] if they don't matter
    # save is file base, plot_nan is (center, args)
    # title is method of derivative or just ''
    hindex = '' if hindex == 0 else hindex
    params = itertools.product(epsilon,delta,sign_param)
    for (e,d,sp) in params:
        y = hcaller(2+gamma,h,e,d,sp,*hargs)
        c = None if hcolor is None else call_h_color(gamma,hcolor,e,d,sp,*hargs)
        if not black is None:
            for i in range(len(c)):
                #bound = d if not d is None else black # Do we want this?
                bound = black
                #condition = np.abs((2+gamma[i])-2) >= bound if hindex in [3,4] else np.abs(gamma[i]) >= bound
                if hindex in [1,2] and not (2-bound < 2 + gamma[i] < 2 + bound):
                    c[i] = BLACK
                elif hindex in [3,4] and not (-bound < (2 + gamma[i]) - 2 < bound):
                    c[i] = BLACK
        ti = format_title(hindex,e,d,0,deriv,title)
        figsize = None if figsize is None else set_size("autodiff",fraction=figsize,subplots=(1,1))
        yl = hindex if yl_mod is None else yl_mod[hindex]
        hindex_str = "_" + str(yl) if yl != '' else yl
        # Plotting
        fig,ax = scatter_plot(gamma,y,xlabel,ylabel.format(hindex_str,"'" if deriv else '',''),ti,
                              xticks,None,linthresh=linthresh,figsize=figsize,log_y=False,
                              plot_nan=plot_nan,s=s,c=c,**kwargs)
        # Save and skip display
        if not save is None:
            format_save(fig,save,hindex,deriv,
                        [0,e,d,sp,not plot_nan is None,ti=='',file_start],filetype)
        if not display:
            plt.close()
        if not shift is None:
            fig,ax = scatter_plot(gamma,y+shift,xlabel,ylabel.format(hindex_str,"'" if deriv else '',
                                str(shift) if shift < 0 else '+' + str(shift)),ti,xticks,yticks,
                                linthresh=linthresh,figsize=figsize,log_y=True,
                                plot_nan=(0,plot_nan[1]) if not plot_nan is None else None,
                                s=s,c=c,**kwargs)
            if not save is None:
                format_save(fig,save,hindex,deriv,
                        [shift,e,d,sp,not plot_nan is None,ti=='',file_start],filetype)            
            if not display:
                plt.close()

# TODO Documentation

==> code_trevor/dans.py <==
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt
import os, platform, subprocess, re

def get_processor_name():
    """
    Taken from:
    https://stackoverflow.com/questions/4842448/getting-processor-information-in-python
    """
    if platform.system() == "Windows":
        return platform.processor()
    elif platform.system() == "Darwin":
        os.environ['PATH'] = os.environ['PATH'] + os.pathsep + '/usr/sbin'
        command ="sysctl -n machdep.cpu.brand_string"
        return subprocess.check_output(command).strip()
    elif platform.system() == "Linux":
        command = "cat /proc/cpuinfo"
        all_info = subprocess.check_output(command, shell=True).decode().strip()
        for line in all_info.split("\n"):
            if "model name" in line:
                return re.sub( ".*model name.*:", "", line,1)
    return ""

def sign(a):
    if a >= 0:
        return 1
    else:
        return -1

class f(nn.Module):
    def __init__(self):
        super().__init__()
    def forward(self, x):
        return x ** 2 - 4

class g(nn.Module):
    def __init__(self):
        super().__init__()
    def forward(self, x):
        return x - 2

class h(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
    def forward(self, x):
        return self.f(x) / self.g(x)
    
class h1(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
        self.sign = sign
        self.eps = eps
        self.delta = delta
    def forward(self, x):
        if x > 2 - self.delta and x < 2 + self.delta:
            return self.f(x) / (self.g(x) + self.sign(self.g(x)) * self.eps)
        else:
            return self.f(x) / self.g(x)

class h2(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
        self.sign = sign
        self.eps = eps
        self.delta = delta
    def forward(self, x):
        if x > 2 - self.delta and x < 2 + self.delta:
            return self.f(x) / (self.sign(self.g(x)) * self.eps)
        else:
            return self.f(x) / self.g(x)

class h3(nn.Module):
    def __init__(self, eps, delta):
        super().__init__()
        self.f = f()
        self.g = g()
        self.sign = sign
        self.eps = eps
        self.delta = delta
    def forward(self, x):
        if x > 2 - self.delta and x < 2:
            return self.f(x) / (-self.eps)
        elif x >= 2 and x < 2 + self.delta:
            return self.f(x) / self.eps
        else:
            return self.f(x) / self.g(x)

# Processor info
#print(get_processor_name())

# Figures setup
dtype = torch.float64
point_size = 1
vals = np.array([10**i for i in range(-20, 1)])
vals = np.append(np.flip(vals*-1), vals)
vals = vals.reshape((vals.shape[0], 1))
order_vals = np.arange(0, 10).reshape((1, 10))
vals = vals @ order_vals
vals = np.append(vals.flatten(), np.array(0.))
mytickorders = [0, -6, -12, -18]
myticks = [10**i for i in mytickorders] + [-10**i for i in mytickorders] + [0]
epsilons = [1e-4, 1e-8, 1e-12]
epsilons = [1e-8]
epsilon_names = ["1e-4", "1e-8", "1e-12"]
epsilon_names = ["1e-8"]
deltas = [1e-4, 1e-8, 1e-12]
deltas = [1e-8]
delta_names = ["1e-4", "1e-8", "1e-12"]
deltas_names = ["1e-8"]

Eqns = [h, h1, h2, h3]
Eqns = [h]
# where there is underflow error
region1 = (2+vals == 2)
region2 = (4+4*vals+vals**2 == 4+4*vals)
neither = (np.logical_or(region1, region2) == 0).astype(np.float64)
only_one = (np.logical_xor(region1, region2)).astype(np.float64)
both = (np.logical_and(region1, region2)).astype(np.float64)

neither[neither==0] = np.nan
only_one[only_one==0] = np.nan
both[both==0] = np.nan

for Eqn in Eqns:
    for epsilon, epsilon_name in zip(epsilons, epsilon_names):
        for delta, delta_name in zip(deltas, delta_names):
            hs = []
            for val in vals:
                x = torch.tensor(2+val, dtype=dtype)
                eqn = Eqn(epsilon, delta)
                out = eqn(x)
                hs.append(out.item())

            # plotvals = np.array(hs)-4.
            # plt.scatter(vals, plotvals*neither, s=point_size, label="no underflow")
            # plt.scatter(vals, plotvals*only_one, s=point_size, label="numerator underflow")
            # plt.scatter(vals, plotvals*both, s=point_size, label="both underflow")
            # plt.xscale('symlog', linthresh=1e-20)
            # plt.yscale('symlog', linthresh=1e-20)
            # plt.xlabel(r"$\gamma$")
            # plt.ylabel(f"{eqn.__class__.__name__}"+r"$(2+\gamma)-4$")
            # plt.tight_layout()
            # plt.xticks(myticks)
            # plt.yticks(myticks)
            # plt.minorticks_off()
            # plt.legend()
            # plt.savefig(f"shifted/{eqn.__class__.__name__}_{epsilon_name}_{delta_name}_shifted.png")
            # plt.close()

            plotvals = np.array(hs)
            plt.scatter(vals, plotvals*neither, s=point_size, label="no underflow")
            plt.scatter(vals, plotvals*only_one, s=point_size, label="numerator underflow")
            plt.scatter(vals, plotvals*both, s=point_size, label="both underflow")
            plt.xscale('symlog', linthresh=1e-20)
            plt.xlabel(r"$\gamma$")
            plt.ylabel(f"{eqn.__class__.__name__}"+r"$(2+\gamma)$")
            plt.tight_layout()
            plt.xticks(myticks)
            plt.minorticks_off()
            plt.legend()
            plt.savefig(f"numeric_test_plots\\original\\{eqn.__class__.__name__}_{epsilon_name}_{delta_name}.png")
            plt.close()

            hders = []
            for val in vals:
                x = torch.tensor(2+val, dtype=dtype, requires_grad=True)
                eqn = Eqn(epsilon, delta)
                out = eqn(x)
                out.backward()
                hders.append(x.grad.item())

            plotvals = np.array(hders)
            plt.scatter(vals, plotvals*neither, s=point_size, label="no underflow")
            plt.scatter(vals, plotvals*only_one, s=point_size, label="numerator underflow")
            plt.scatter(vals, plotvals*both, s=point_size, label="both underflow")
            plt.xscale('symlog', linthresh=1e-20)
            plt.xlabel(r"$\gamma$")
            plt.ylabel(f"{eqn.__class__.__name__}"+r"$'(2+\gamma)$")
            plt.tight_layout()
            plt.xticks(myticks)
            plt.minorticks_off()
            plt.legend()
            plt.savefig(f"numeric_test_plots\\derivative\\{eqn.__class__.__name__}_{epsilon_name}_{delta_name}_derivative.png")
            plt.close()

==> code_trevor/h_functions_explore_hp_jitter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "np.set_printoptions(precision=17)\n",
    "\n",
    "import importlib\n",
    "import utils\n",
    "importlib.reload(utils);"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Functions $f$, $g$, $h$, $h'$, $h_i$, and $h_i'$.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(x):\n",
    "    return x**2 - 4\n",
    "\n",
    "def fp(x):\n",
    "    return 2*x \n",
    "\n",
    "def g(x):\n",
    "    return x-2\n",
    "\n",
    "def gp(x):\n",
    "    return 1\n",
    "\n",
    "def sign(x,case_zero=0):\n",
    "    if x > 0:\n",
    "        return 1\n",
    "    if x < 0:\n",
    "        return -1\n",
    "    if x == 0:\n",
    "        return case_zero\n",
    "    \n",
    "def h(x,e,d,cz,f,g):\n",
    "    return f(x) / g(x)\n",
    "\n",
    "def h_under(gamma,e,d,cz,f,g,*args):\n",
    "    num_underflow = f(2+gamma) == ((2+gamma)**2 - gamma**2)-4 and gamma != 0\n",
    "    den_underflow = g(2+gamma) == 0 and gamma != 0\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "def hp_q(x,e,d,cz,f,g,fp,gp):\n",
    "    return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
    "\n",
    "def hp_p(x,e,d,cz,f,g,fp,gp):\n",
    "    return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2) \n",
    "\n",
    "# 2x(x-2) - (x^2 - 4)\n",
    "# 2(2 + gamma)(2 + gamma - 2) - ((2 + gamma)^2 - 4)\n",
    "# x^2 - 4x + 4 = (x-2)^2 \n",
    "# gamma^2\n",
    "\n",
    "def hp_under(gamma,e,d,cz,f,g,fp,gp,*args):\n",
    "    # TODO: Expand out numerator and figure out which term drops first.\n",
    "    num_underflow = fp(2+gamma) != gamma**2 #and gamma != 0 \n",
    "    den_underflow = g(2+gamma)**2 == 0 and gamma != 0\n",
    "    print(\"{:3e} {:4} {:4} {:15e} {:15e} {:15e} \".format(gamma, num_underflow, den_underflow, fp(2+gamma)*g(2+gamma) - f(2+gamma)*gp(2+gamma), g(2+gamma)**2,gamma**2))\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "#######################\n",
    "######### h1 ##########\n",
    "#######################\n",
    "\n",
    "def h1(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2 + delta:\n",
    "        return fx/(gx + sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h1p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + sign(gx,case_zero)*epsilon)\n",
    "        return (fpx*denom - fx*gpx)/denom**2\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h1p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        return fpx/(gx + sign(gx,case_zero)*epsilon) - fx*gpx/((gx + sign(gx,case_zero)*epsilon)**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2) \n",
    "\n",
    "#######################\n",
    "######### h2 ##########\n",
    "#######################\n",
    "\n",
    "def h2(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h2p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h3 ##########\n",
    "#######################\n",
    "\n",
    "def h3(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h3p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h3p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h4 ##########\n",
    "#######################\n",
    "\n",
    "def h4(x,epsilon,delta,case_zero,f,g):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fx/epsilon\n",
    "    return fx/gx\n",
    "\n",
    "def h4p_q(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h4p_p(x,epsilon,delta,case_zero,f,g,fp,gp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return fpx/gx - fx*gpx/(gx**2)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Universal Parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = 1\n",
    "EPSILON = [1e-4,1e-8,1e-12]\n",
    "DELTA = [1e-4,1e-8,1e-12]\n",
    "CASE_ZERO = [-1,1]\n",
    "\n",
    "H = [h,h1,h2,h3,h4]\n",
    "HPQ = [hp_q, h1p_q, h2p_q, h3p_q, h4p_q]\n",
    "HPP = [hp_p, h1p_p, h2p_p, h3p_p, h4p_p]\n",
    "\n",
    "HEPS = [[None],EPSILON,EPSILON,EPSILON,EPSILON]\n",
    "HDEL = [[None],DELTA,DELTA,[None],[None]]\n",
    "HCZ = [[None]] + [CASE_ZERO]*3 + [[None]]\n",
    "HNAN = [(4,\"text\")] + [None]*4\n",
    "HPNAN = [(1,\"text\")] + [None]*4\n",
    "\n",
    "gamma = utils.get_x(0,20,0.25,include_zero=True) "
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analytic $h_i'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/trevor/Documents/repos/autodiff_bad/code_trevor/utils.py:220: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "plot_hp = lambda i, porq, pq: utils.plot(gamma,porq[i],utils.call_h,h_under,(f,g,fp,gp),HEPS[i],\n",
    "                                         HDEL[i],HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(SAVE_LOC,\"hp_removable\"),file_start=pq)\n",
    "\n",
    "for i in range(0):\n",
    "    plot_hp(i,HPQ,\"q\")\n",
    "    plot_hp(i,HPP,\"p\")\n",
    "\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Pytorch and Tensorflow $h'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_hp_pkg = lambda i,ch,pkg: utils.plot(gamma,H[i],ch,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(SAVE_LOC,f\"hp_removable_{pkg}\"))\n",
    "\n",
    "for i in range(0):\n",
    "    plot_hp_pkg(i,utils.call_h_torch,\"torch\")\n",
    "    plot_hp_pkg(i,utils.call_h_tf,\"tensorflow\")\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figuring out Jitter on $h'(x)$ Analytic and TF/Torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "ng,pg = utils.get_x(7,7.824,0.001,include_zero=False,mirror=False) \n",
    "\n",
    "header = [\"$\\\\gamma$\",\"$2+\\\\gamma$\",\"$(2+\\\\gamma)^2$\",\"$f(x)$\",\"$f'(x)$\",\"$g(x)$\",\"$f'(x)/g(x)$\",\"$g(x)^2$\",\"$f(x)g'(x)/g(x)^2$\",\"$h(x)$\",\"$h'(x)-1$\"]\n",
    "spacing = \"ccc|ccc|ccc|cc\"\n",
    "\n",
    "def hp_p_table(g):\n",
    "    x = 2 + g\n",
    "    x2 = np.power(x,2)\n",
    "    fx = np.power(x,2)-4\n",
    "    fpx = 2*x\n",
    "    gx = x-2\n",
    "    fpx_gx = fpx/gx\n",
    "    gx2 = np.power(gx,2)\n",
    "    fx_gx2 = fx/gx2\n",
    "    hx = fx/gx\n",
    "    hpx = fpx_gx - fx_gx2 - 1\n",
    "    return np.stack((g,x,x2,fx,fpx,gx,fpx_gx,gx2,fx_gx2,hx,hpx),axis=1)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#print(array_to_tabular(hp_p_table(ng),header,spacing))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "step = 0.0000000001\n",
    "start = 7.000001\n",
    "ng,pg = utils.get_x(start + step*839098,start + step*839098,step,include_zero=False,mirror=False) \n",
    "# TODO FINISH THIS\n",
    "with open(\"test.csv\",'w') as f:\n",
    "    data = hp_p_table(ng)\n",
    "    data = np.concatenate((data,[data[1,:]-data[0,:]]))\n",
    "    f.write(array_to_csv(data,header))\n",
    "with open(\"test.tex\",\"w\")as f:\n",
    "    data = hp_p_table(ng)\n",
    "    data = np.concatenate((data,[data[1,:]-data[0,:]]))\n",
    "    f.write(array_to_tabular_T(data.T,header,\"c|cc\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "autodiff",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code_trevor/h_functions_original.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import os\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "import torch\n",
    "np.set_printoptions(precision=17)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Dope Plotting Code I Found"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_size(width, fraction=1, subplots=(1, 1)):\n",
    "    \"\"\"Set figure dimensions to avoid scaling in LaTeX.\n",
    "    Use '\\showthe\\textwidth' in latex and find the same command in log.\n",
    "    https://jwalton.info/Embed-Publication-Matplotlib-Latex/\n",
    "    Parameters\n",
    "    ----------\n",
    "    width: float or string\n",
    "            Document width in points, or string of predined document type\n",
    "    fraction: float, optional\n",
    "            Fraction of the width which you wish the figure to occupy\n",
    "    subplots: array-like, optional\n",
    "            The number of rows and columns of subplots.\n",
    "    Returns\n",
    "    -------\n",
    "    fig_dim: tuple\n",
    "            Dimensions of figure in inches\n",
    "    \"\"\"\n",
    "    if width == \"autodiff\":\n",
    "        width_pt = 469.75499\n",
    "    else:\n",
    "        width_pt = width\n",
    "\n",
    "    # Width of figure (in pts)\n",
    "    fig_width_pt = width_pt * fraction\n",
    "    # Convert from pt to inches\n",
    "    inches_per_pt = 1 / 72.27\n",
    "\n",
    "    golden_ratio = (5**.5 - 1) / 2\n",
    "\n",
    "    # Figure width in inches\n",
    "    fig_width_in = fig_width_pt * inches_per_pt\n",
    "    # Figure height in inches\n",
    "    fig_height_in = fig_width_in * golden_ratio * (subplots[0] / subplots[1])\n",
    "\n",
    "    return (fig_width_in, fig_height_in)\n",
    "\n",
    "\n",
    "# Need to use r strings \n",
    "tex_fonts = {\n",
    "    # Use LaTeX to write all text\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"serif\",\n",
    "    # Use 10pt font in plots, to match 10pt font in document\n",
    "    \"axes.labelsize\": 10,\n",
    "    \"font.size\": 10,\n",
    "    # Make the legend/label fonts a little smaller\n",
    "    \"legend.fontsize\": 8,\n",
    "    \"xtick.labelsize\": 8,\n",
    "    \"ytick.labelsize\": 8\n",
    "}\n",
    "\n",
    "plt.rcParams.update(tex_fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Random functions\n",
    "def parse_scientific(val):\n",
    "    # Parse 1.0E-15 into (\"1\",\"-15\") and 1.4E+12 into (\"1.4\",\"12\")\n",
    "    if val == 0:\n",
    "        return 0,0\n",
    "    estr = f\"{val:.1E}\".split(\"E\")\n",
    "    e_exp = estr[1] if estr[1][0] == '-' else estr[1][1:]\n",
    "    e_num = estr[0][0] if estr[0].split('.')[1] == '0' else estr[0]\n",
    "    return e_num,e_exp\n",
    "\n",
    "def latex_scientific(val):\n",
    "    e_num, e_exp = parse_scientific(val)\n",
    "    if e_num == 0 and e_exp == 0:\n",
    "        return \"0\"\n",
    "    e_str = rf\"10^{'{'}{e_exp}{'}'}\"\n",
    "    if e_num != \"1\":\n",
    "        e_str = rf\"{e_num}\\times\" + e_str\n",
    "    return e_str\n",
    "\n",
    "for i in ['','1','2','3','4']:\n",
    "    os.makedirs(f\"h_removable/h{i}\", exist_ok=True)\n",
    "    os.makedirs(f\"hp_removable/h{i}p\", exist_ok=True)\n",
    "    os.makedirs(f\"hp_removable_torch/h{i}p\", exist_ok=True)\n",
    "    os.makedirs(f\"hp_removable_tensorflow/h{i}p\", exist_ok=True)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Constants"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [],
   "source": [
    "COLORS = sns.color_palette(\"tab10\", 10) # TODO: Green Yellow Red\n",
    "NUM_UNDERFLOW_COLOR = COLORS[1] # Yellow \n",
    "DEN_UNDERFLOW_COLOR = COLORS[0] # Blue\n",
    "BOTH_UNDERFLOW_COLOR = COLORS[3] # Red\n",
    "NO_UNDERFLOW_COLOR = COLORS[2] # Green\n",
    "COLOR_ENUM = [(NO_UNDERFLOW_COLOR,\"No Underflow\"),(NUM_UNDERFLOW_COLOR,\"Numerator Underflow\"),\n",
    "              (DEN_UNDERFLOW_COLOR,\"Denominator Underflow\"),(BOTH_UNDERFLOW_COLOR,\"Both Underflow\")]"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Functions of Interest"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 183,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(x):\n",
    "    #return np.power(x,2) - 4\n",
    "    return x**2 - 4\n",
    "\n",
    "def fp(x):\n",
    "    return 2*x \n",
    "\n",
    "def g(x):\n",
    "    return x-2\n",
    "\n",
    "def gp(x):\n",
    "    return 1\n",
    "\n",
    "def sign(x,case_zero=0):\n",
    "    if x > 0:\n",
    "        return 1\n",
    "    if x < 0:\n",
    "        return -1\n",
    "    if x == 0:\n",
    "        return case_zero\n",
    "    \n",
    "def h(x,f,g):\n",
    "    return f(x) / g(x)\n",
    "\n",
    "def h_under(gamma,e,d,f,g,*args):\n",
    "    num_underflow = f(2+gamma) == ((2+gamma)**2 - gamma**2)-4 and gamma != 0\n",
    "    den_underflow = g(2+gamma) == 0 and gamma != 0\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "def hp_q(x,f,fp,g,gp):\n",
    "    return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
    "\n",
    "def hp_p(x,f,fp,g,gp):\n",
    "    return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2) \n",
    "\n",
    "# 2x(x-2) - (x^2 - 4)\n",
    "# 2(2 + gamma)(2 + gamma - 2) - ((2 + gamma)^2 - 4)\n",
    "# x^2 - 4x + 4 = (x-2)^2 \n",
    "# gamma^2\n",
    "\n",
    "def hp_under(gamma,e,d,f,fp,g,gp,*args):\n",
    "    # TODO: Expand out numerator and figure out which term drops first.\n",
    "    num_underflow = fp(2+gamma) != gamma**2 #and gamma != 0 \n",
    "    den_underflow = g(2+gamma)**2 == 0 and gamma != 0\n",
    "    print(\"{:3e} {:4} {:4} {:15e} {:15e} {:15e} \".format(gamma, num_underflow, den_underflow, fp(2+gamma)*g(2+gamma) - f(2+gamma)*gp(2+gamma), g(2+gamma)**2,gamma**2))\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "#######################\n",
    "######### h1 ##########\n",
    "#######################\n",
    "\n",
    "def h1(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2 + delta:\n",
    "        return fx/(gx + sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h1p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + sign(gx,case_zero)*epsilon)\n",
    "        return (fpx*denom - fx*gpx)/denom**2\n",
    "        #return fpx/(gx + sign(gx,case_zero)*epsilon) - fx*gpx/((gx + sign(gx,case_zero)*epsilon)**2)\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h1p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        return fpx/(gx + sign(gx,case_zero)*epsilon) - fx*gpx/((gx + sign(gx,case_zero)*epsilon)**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2) \n",
    "\n",
    "#######################\n",
    "######### h2 ##########\n",
    "#######################\n",
    "\n",
    "def h2(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2 - delta < x-2 < 2 + delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h2p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h3 ##########\n",
    "#######################\n",
    "\n",
    "def h3(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h3p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h3p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fpx/(sign(gx,case_zero)*epsilon) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h4 ##########\n",
    "#######################\n",
    "\n",
    "def h4(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fx/epsilon\n",
    "    return fx/gx\n",
    "\n",
    "def h4p_q(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h4p_p(x,epsilon,delta,f,fp,g,gp,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### aux #########\n",
    "#######################\n",
    "\n",
    "def h_color(num_underflow, den_underflow):\n",
    "    if num_underflow and den_underflow:  # NaN\n",
    "        return BOTH_UNDERFLOW_COLOR # Orange\n",
    "    if num_underflow:\n",
    "        return NUM_UNDERFLOW_COLOR # Green\n",
    "    if den_underflow:\n",
    "        return DEN_UNDERFLOW_COLOR # Red\n",
    "    return NO_UNDERFLOW_COLOR    # Blue\n",
    "\n",
    "def call_h_color(x,hfunc,*args):\n",
    "    c = []\n",
    "    for i in range(len(x)):\n",
    "        c.append(h_color(*hfunc(x[i],*args)))\n",
    "    return c\n",
    "\n",
    "def call_h(x,hfunc,*args):\n",
    "    y = np.empty_like(x)\n",
    "    for i in range(len(x)):\n",
    "        y[i] = hfunc(x[i],*args)\n",
    "    return y\n",
    "\n",
    "\n",
    "def call_h_torch(x,hfunc,*args):\n",
    "    y = torch.empty(len(x),dtype=torch.float64)\n",
    "    for i in range(len(x)):\n",
    "        xt = torch.tensor([x[i]], requires_grad=True)\n",
    "        out = hfunc(xt,*args)\n",
    "        out.backward()\n",
    "        y[i] = xt.grad\n",
    "    return y.numpy()\n",
    "\n",
    "\n",
    "def call_h_tf(x,hfunc,*args):\n",
    "    y = np.empty_like(x)\n",
    "    for i in range(len(x)):\n",
    "        xt = tf.Variable(x[i],dtype=tf.float64)\n",
    "        with tf.GradientTape() as tape:\n",
    "            out = hfunc(xt,*args)\n",
    "        y[i] = tape.gradient(out,xt)\n",
    "    return y\n",
    "\n",
    "def verify_h(x,hfunc,thresh,*args):\n",
    "    for i in range(len(x)):\n",
    "        vals = {hf(x[i],*args) for hf in hfunc}\n",
    "        if len(vals) == 2:\n",
    "            v1,v2 = list(vals)\n",
    "            if np.abs(v1 - v2) < thresh:\n",
    "                continue\n",
    "        if len(vals) > 1:\n",
    "            print(f\"Error: for x = {x[i]:.16e} values differ\")\n",
    "            print(f\"Epsilon = {args[0]:.3e}\\nDelta = {args[1]:.3e}\")\n",
    "            for hf in hfunc:\n",
    "                print(f\"\\t{hf.__name__:10} : {hf(x[i],*args):.16e}\")\n",
    "            return\n",
    "    print(\"All functions equivalent over provided x values\")\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting Code"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_x(start_exp=0,end_exp=20,step=0.5,include_zero=True):\n",
    "    spacing = np.power(10,-np.arange(start_exp,end_exp+step,step,dtype=np.float64))\n",
    "    if include_zero:\n",
    "        return np.concatenate((-spacing,[0],np.flip(spacing)))\n",
    "    return np.concatenate((-spacing,np.flip(spacing)))\n",
    "\n",
    "def scatter_plot(x,y,title,xlabel,ylabel,xticks=None,yticks=None,log_y=True,linthresh=1e-20,\n",
    "                 plot_nan=None,frac=1,s=0.1,c=None,**kwargs):\n",
    "    fig, ax = plt.subplots(figsize = set_size(\"autodiff\", fraction=frac, subplots=(1, 1)))\n",
    "    if c is None:\n",
    "        ax.scatter(x,y,s=s,**kwargs)\n",
    "    else:  \n",
    "        for col, l in COLOR_ENUM:\n",
    "            loc = np.all(np.array(c)==col,axis=1)\n",
    "            if np.sum(loc) > 0 and not np.all(loc == np.isnan(y)):\n",
    "                ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n",
    "        if plot_nan is None:\n",
    "            ax.legend()\n",
    "    if not plot_nan is None:\n",
    "        nan_x = x[np.isnan(y)]\n",
    "        nan_left = np.min(nan_x)\n",
    "        nan_right = np.max(nan_x)\n",
    "        center = 0 if log_y else 4\n",
    "        center = 1 if \"deriv\" in plot_nan else center\n",
    "        if \"shade\" in plot_nan:\n",
    "            ax.axvspan(nan_left, nan_right, color=COLORS[5],alpha=0.2,label=\"NaN Region\")\n",
    "        if not \"text\" in plot_nan and not \"shade\" in plot_nan:\n",
    "            ax.scatter(nan_x,center*np.ones(np.sum(np.isnan(y))),s=s,marker='x',c=COLORS[5],label=\"NaN\")\n",
    "        ax.legend()\n",
    "        if \"text\" in plot_nan:\n",
    "            plt.annotate(\"NaN\",xy=(0,center),ha=\"center\",c=BOTH_UNDERFLOW_COLOR)\n",
    "            \n",
    "    ax.set_title(title)\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylabel(ylabel)\n",
    "    ax.set_xscale(\"symlog\",linthresh=linthresh)\n",
    "    if log_y:\n",
    "        ax.set_yscale(\"symlog\",linthresh=linthresh)\n",
    "    if not xticks is None:\n",
    "        ax.set_xticks(xticks)\n",
    "    if not yticks is None:\n",
    "        ax.set_yticks(yticks)\n",
    "    return fig,ax"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Verifying functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "\n",
      "All functions equivalent over provided x values\n",
      "Error: for x = 1.9999999900000001e+00 values differ\n",
      "Epsilon = 1.000e-08\n",
      "Delta = 1.000e-08\n",
      "\th2_2d      : 4.0000000000000000e+00\n",
      "\th3         : 3.9999999756901161e+00\n",
      "\th4         : 3.9999999756901161e+00\n",
      "All functions equivalent over provided x values\n",
      "\n",
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "All functions equivalent over provided x values\n",
      "\n"
     ]
    }
   ],
   "source": [
    "def h2_2x(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if -delta < x-2 < delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2_2d(x,epsilon,delta,f,g,sign,case_zero):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        return fx/(sign(gx,case_zero)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "xtest = get_x(0,20,0.01,include_zero=True) + 2\n",
    "eps_test = [1e-4,1e-8,1e-12]\n",
    "for e in eps_test:\n",
    "    verify_h(xtest,[h2_2d,h3,h4],1e-7,e,e,f,g,sign,1)\n",
    "    verify_h(xtest,[h2_2d,h3,h4],1e-8,e,e,f,g,sign,1)\n",
    "    verify_h(xtest,[h2_2x,h3,h4],1e-20,e,e,f,g,sign,1)\n",
    "    print()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Looking for the jittering"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3774286442.py:23: RuntimeWarning: invalid value encountered in divide\n",
      "  return f(x) / g(x)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.000000000000000e+00 : -1.000000000000000e+00 : -3.000000000000000e+00 : -1.000000000000000e+00 :  3.000000000000000e+00\n",
      "-5.623413251903491e-01 : -5.623413251903493e-01 : -1.933137534744558e+00 : -5.623413251903491e-01 :  3.437658674809651e+00\n",
      "-3.162277660168379e-01 : -3.162277660168380e-01 : -1.164911064067352e+00 : -3.162277660168380e-01 :  3.683772233983162e+00\n",
      "-1.778279410038923e-01 : -1.778279410038928e-01 : -6.796889874138854e-01 : -1.778279410038923e-01 :  3.822172058996107e+00\n",
      "-1.000000000000000e-01 : -1.000000000000023e-01 : -3.900000000000001e-01 : -1.000000000000001e-01 :  3.899999999999998e+00\n",
      "-5.623413251903491e-02 : -5.623413251903342e-02 : -2.217742524159716e-01 : -5.623413251903497e-02 :  3.943765867480967e+00\n",
      "-3.162277660168379e-02 : -3.162277660168034e-02 : -1.254911064067357e-01 : -3.162277660168389e-02 :  3.968377223398320e+00\n",
      "-1.778279410038923e-02 : -1.778279410039385e-02 : -7.081494863553983e-02 : -1.778279410038919e-02 :  3.982217205899606e+00\n",
      "-1.000000000000000e-02 : -1.000000000002110e-02 : -3.989999999999982e-02 : -1.000000000000001e-02 :  3.989999999999979e+00\n",
      "-5.623413251903491e-03 : -5.623413251912623e-03 : -2.246203023101234e-02 : -5.623413251903520e-03 :  3.994376586748087e+00\n",
      "-3.162277660168379e-03 : -3.162277660189172e-03 : -1.263911064067313e-02 : -3.162277660168300e-03 :  3.996837722339811e+00\n",
      "-1.778279410038923e-03 : -1.778279410042050e-03 : -7.109955362495590e-03 : -1.778279410038941e-03 :  3.998221720589958e+00\n",
      "-1.000000000000000e-03 : -1.000000000139778e-03 : -3.998999999999420e-03 : -9.999999999998899e-04 :  3.998999999999860e+00\n",
      "-5.623413251903491e-04 : -5.623413255073650e-04 : -2.249049072994946e-03 : -5.623413251902853e-04 :  3.999437658674493e+00\n",
      "-3.162277660168379e-04 : -3.162277654991108e-04 : -1.264811064067839e-03 : -3.162277660169188e-04 :  3.999683772234501e+00\n",
      "-1.778279410038923e-04 : -1.778279398556570e-04 : -7.112801412390013e-04 : -1.778279410038497e-04 :  3.999822172060144e+00\n",
      "-1.000000000000000e-04 : -9.999999939225290e-05 : -3.999900000000167e-04 : -9.999999999998899e-05 :  3.999900000000608e+00\n",
      "-5.623413251903491e-05 : -5.623413057653792e-05 : -2.249333677983856e-04 : -5.623413251898413e-05 :  3.999943765869423e+00\n",
      "-3.162277660168380e-05 : -3.162277921830992e-05 : -1.264901064068624e-04 : -3.162277660173629e-05 :  3.999968377220782e+00\n",
      "-1.778279410038923e-05 : -1.778280347508598e-05 : -7.113086017351833e-05 : -1.778279410036276e-05 :  3.999982217196525e+00\n",
      "-1.000000000000000e-05 : -1.000000082740371e-05 : -3.999990000025377e-05 : -1.000000000006551e-05 :  3.999989999999173e+00\n",
      "-5.623413251903491e-06 : -5.623400422205549e-06 : -2.249362138506683e-05 : -5.623413251942821e-06 :  3.999994376599578e+00\n",
      "-3.162277660168379e-06 : -3.162277921742174e-06 : -1.264910064069369e-05 : -3.162277660173629e-06 :  3.999996837722078e+00\n",
      "-1.778279410038923e-06 : -1.778325299017780e-06 : -7.113114477430571e-06 : -1.778279409947459e-06 :  3.999998221674701e+00\n",
      "-1.000000000000000e-06 : -1.000088900582341e-06 : -3.999998999582033e-06 : -9.999999999177334e-07 :  3.999998999911099e+00\n",
      "-5.623413251903490e-07 : -5.622768650681564e-07 : -2.249364984940883e-06 : -5.623413252831000e-07 :  3.999999437723135e+00\n",
      "-3.162277660168379e-07 : -3.159750123771232e-07 : -1.264910963971744e-06 : -3.162277659729540e-07 :  3.999999684024988e+00\n",
      "-1.778279410038923e-07 : -1.773080975375763e-07 : -7.113117326262852e-07 : -1.778279410391548e-07 :  3.999999822691902e+00\n",
      "-1.000000000000000e-07 : -1.021405182655144e-07 : -3.999999900194950e-07 : -1.000000000583867e-07 :  3.999999897859482e+00\n",
      "-5.623413251903490e-08 : -5.528002899879425e-08 : -2.249365267381620e-07 : -5.623413246169662e-08 :  3.999999944719971e+00\n",
      "-3.162277660168379e-08 : -2.808666765830026e-08 : -1.264911055898210e-07 : -3.162277661949986e-08 :  3.999999971913332e+00\n",
      "-1.778279410038923e-08 : -2.497297124648412e-08 : -7.113117606039054e-08 : -1.778279412611994e-08 :  3.999999975027029e+00\n",
      "-1.000000000000000e-08 :  0.000000000000000e+00 : -3.999999975690116e-08 : -9.999999939225290e-09 :  4.000000000000000e+00\n",
      "-5.623413251903491e-09 :  0.000000000000000e+00 : -2.249365316231433e-08 : -5.623413290578583e-09 :  4.000000000000000e+00\n",
      "-3.162277660168380e-09 :  0.000000000000000e+00 : -1.264911020371073e-08 : -3.162277550927683e-09 :  4.000000000000000e+00\n",
      "-1.778279410038923e-09 :  0.000000000000000e+00 : -7.113117206358766e-09 : -1.778279301589691e-09 :  4.000000000000000e+00\n",
      "-1.000000000000000e-09 :  0.000000000000000e+00 : -4.000000330961484e-09 : -1.000000082740371e-09 :  4.000000000000000e+00\n",
      "-5.623413251903491e-10 :  0.000000000000000e+00 : -2.249365138595749e-09 : -5.623412846489373e-10 :  4.000000000000000e+00\n",
      "-3.162277660168380e-10 :  0.000000000000000e+00 : -1.264910842735389e-09 : -3.162277106838474e-10 :  4.000000000000000e+00\n",
      "-1.778279410038923e-10 :  0.000000000000000e+00 : -7.113118982715605e-10 : -1.778279745678901e-10 :  4.000000000000000e+00\n",
      "-1.000000000000000e-10 :  0.000000000000000e+00 : -4.000000330961484e-10 : -1.000000082740371e-10 :  4.000000000000000e+00\n",
      "-5.623413251903491e-11 :  0.000000000000000e+00 : -2.249365138595749e-10 : -5.623412846489373e-11 :  4.000000000000000e+00\n",
      "-3.162277660168379e-11 :  0.000000000000000e+00 : -1.264908178200130e-10 : -3.162270445500326e-11 :  4.000000000000000e+00\n",
      "-1.778279410038923e-11 :  0.000000000000000e+00 : -7.113154509852393e-11 : -1.778288627463098e-11 :  4.000000000000000e+00\n",
      "-9.999999999999999e-12 :  0.000000000000000e+00 : -4.000000330961484e-11 : -1.000000082740371e-11 :  4.000000000000000e+00\n",
      "-5.623413251903490e-12 :  0.000000000000000e+00 : -2.249400665732537e-11 : -5.623501664331343e-12 :  4.000000000000000e+00\n",
      "-3.162277660168379e-12 :  0.000000000000000e+00 : -1.264943705336918e-11 : -3.162359263342296e-12 :  4.000000000000000e+00\n",
      "-1.778279410038923e-12 :  0.000000000000000e+00 : -7.113420963378303e-12 : -1.778355240844576e-12 :  4.000000000000000e+00\n",
      "-1.000000000000000e-12 :  0.000000000000000e+00 : -4.000355602329364e-12 : -1.000088900582341e-12 :  4.000000000000000e+00\n",
      "-5.623413251903490e-13 :  0.000000000000000e+00 : -2.249755937100417e-12 : -5.624389842751043e-13 :  4.000000000000000e+00\n",
      "-3.162277660168379e-13 :  0.000000000000000e+00 : -1.264766069652978e-12 : -3.161915174132446e-13 :  4.000000000000000e+00\n",
      "-1.778279410038923e-13 :  0.000000000000000e+00 : -7.114309141798003e-13 : -1.778577285449501e-13 :  4.000000000000000e+00\n",
      "-1.000000000000000e-13 :  0.000000000000000e+00 : -3.996802888650564e-13 : -9.992007221626409e-14 :  4.000000000000000e+00\n",
      "-5.623413251903491e-14 :  0.000000000000000e+00 : -2.247091401841317e-13 : -5.617728504603292e-14 :  4.000000000000000e+00\n",
      "-3.162277660168380e-14 :  0.000000000000000e+00 : -1.261213355974178e-13 : -3.153033389935445e-14 :  4.000000000000000e+00\n",
      "-1.778279410038923e-14 :  0.000000000000000e+00 : -7.105427357601002e-14 : -1.776356839400250e-14 :  4.000000000000000e+00\n",
      "-1.000000000000000e-14 :  0.000000000000000e+00 : -3.996802888650564e-14 : -9.992007221626409e-15 :  4.000000000000000e+00\n",
      "-5.623413251903490e-15 :  0.000000000000000e+00 : -2.220446049250313e-14 : -5.551115123125783e-15 :  4.000000000000000e+00\n",
      "-3.162277660168379e-15 :  0.000000000000000e+00 : -1.243449787580175e-14 : -3.108624468950438e-15 :  4.000000000000000e+00\n",
      "-1.778279410038923e-15 :  0.000000000000000e+00 : -7.105427357601002e-15 : -1.776356839400250e-15 :  4.000000000000000e+00\n",
      "-1.000000000000000e-15 :  0.000000000000000e+00 : -4.440892098500626e-15 : -1.110223024625157e-15 :  4.000000000000000e+00\n",
      "-5.623413251903491e-16 :  0.000000000000000e+00 : -2.664535259100376e-15 : -6.661338147750939e-16 :  4.000000000000000e+00\n",
      "-3.162277660168379e-16 :  0.000000000000000e+00 : -8.881784197001252e-16 : -2.220446049250313e-16 :  4.000000000000000e+00\n",
      "-1.778279410038923e-16 :  0.000000000000000e+00 : -8.881784197001252e-16 : -2.220446049250313e-16 :  4.000000000000000e+00\n",
      "-1.000000000000000e-16 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903490e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168380e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.000000000000000e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903491e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168379e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.000000000000000e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903491e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168379e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.000000000000000e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-5.623413251903490e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-3.162277660168379e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-1.778279410038923e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      "-9.999999999999999e-21 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 0.000000000000000e+00 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 9.999999999999999e-21 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903490e-20 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903491e-19 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903491e-18 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168380e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 5.623413251903490e-17 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.000000000000000e-16 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 1.778279410038923e-16 :                    nan :  0.000000000000000e+00 :  0.000000000000000e+00 :                    nan\n",
      " 3.162277660168379e-16 :  0.000000000000000e+00 :  1.776356839400250e-15 :  4.440892098500626e-16 :  4.000000000000000e+00\n",
      " 5.623413251903491e-16 :  0.000000000000000e+00 :  1.776356839400250e-15 :  4.440892098500626e-16 :  4.000000000000000e+00\n",
      " 1.000000000000000e-15 :  0.000000000000000e+00 :  3.552713678800501e-15 :  8.881784197001252e-16 :  4.000000000000000e+00\n",
      " 1.778279410038923e-15 :  0.000000000000000e+00 :  7.105427357601002e-15 :  1.776356839400250e-15 :  4.000000000000000e+00\n",
      " 3.162277660168379e-15 :  0.000000000000000e+00 :  1.243449787580175e-14 :  3.108624468950438e-15 :  4.000000000000000e+00\n",
      " 5.623413251903490e-15 :  0.000000000000000e+00 :  2.309263891220326e-14 :  5.773159728050814e-15 :  4.000000000000000e+00\n",
      " 1.000000000000000e-14 :  0.000000000000000e+00 :  4.085620730620576e-14 :  1.021405182655144e-14 :  4.000000000000000e+00\n",
      " 1.778279410038923e-14 :  0.000000000000000e+00 :  7.105427357601002e-14 :  1.776356839400250e-14 :  4.000000000000000e+00\n",
      " 3.162277660168380e-14 :  0.000000000000000e+00 :  1.261213355974178e-13 :  3.153033389935445e-14 :  4.000000000000000e+00\n",
      " 5.623413251903491e-14 :  0.000000000000000e+00 :  2.255973186038318e-13 :  5.639932965095795e-14 :  4.000000000000000e+00\n",
      " 1.000000000000000e-13 :  0.000000000000000e+00 :  3.996802888650564e-13 :  9.992007221626409e-14 :  4.000000000000000e+00\n",
      " 1.778279410038923e-13 :  0.000000000000000e+00 :  7.105427357601002e-13 :  1.776356839400250e-13 :  4.000000000000000e+00\n",
      " 3.162277660168379e-13 :  0.000000000000000e+00 :  1.264766069652978e-12 :  3.161915174132446e-13 :  4.000000000000000e+00\n",
      " 5.623413251903490e-13 :  0.000000000000000e+00 :  2.248867758680717e-12 :  5.622169396701793e-13 :  4.000000000000000e+00\n",
      " 1.000000000000000e-12 :  0.000000000000000e+00 :  4.000355602329364e-12 :  1.000088900582341e-12 :  4.000000000000000e+00\n",
      " 1.778279410038923e-12 :  0.000000000000000e+00 :  7.112532784958603e-12 :  1.778133196239651e-12 :  4.000000000000000e+00\n",
      " 3.162277660168379e-12 :  0.000000000000000e+00 :  1.264943705336918e-11 :  3.162359263342296e-12 :  4.000000000000000e+00\n",
      " 5.623413251903490e-12 :  0.000000000000000e+00 :  2.249400665732537e-11 :  5.623501664331343e-12 :  4.000000000000000e+00\n",
      " 9.999999999999999e-12 :  0.000000000000000e+00 :  4.000000330961484e-11 :  1.000000082740371e-11 :  4.000000000000000e+00\n",
      " 1.778279410038923e-11 :  0.000000000000000e+00 :  7.113065692010423e-11 :  1.778266423002606e-11 :  4.000000000000000e+00\n",
      " 3.162277660168379e-11 :  0.000000000000000e+00 :  1.264908178200130e-10 :  3.162270445500326e-11 :  4.000000000000000e+00\n",
      " 5.623413251903491e-11 :  0.000000000000000e+00 :  2.249365138595749e-10 :  5.623412846489373e-11 :  4.000000000000000e+00\n",
      " 1.000000000000000e-10 :  0.000000000000000e+00 :  4.000000330961484e-10 :  1.000000082740371e-10 :  4.000000000000000e+00\n",
      " 1.778279410038923e-10 :  0.000000000000000e+00 :  7.113118982715605e-10 :  1.778279745678901e-10 :  4.000000000000000e+00\n",
      " 3.162277660168380e-10 :  0.000000000000000e+00 :  1.264911730913809e-09 :  3.162279327284523e-10 :  4.000000000000000e+00\n",
      " 5.623413251903491e-10 :  0.000000000000000e+00 :  2.249365138595749e-09 :  5.623412846489373e-10 :  4.000000000000000e+00\n",
      " 1.000000000000000e-09 :  0.000000000000000e+00 :  4.000000330961484e-09 :  1.000000082740371e-09 :  4.000000000000000e+00\n",
      " 1.778279410038923e-09 :  0.000000000000000e+00 :  7.113117206358766e-09 :  1.778279301589691e-09 :  4.000000000000000e+00\n",
      " 3.162277660168380e-09 :  0.000000000000000e+00 :  1.264911020371073e-08 :  3.162277550927683e-09 :  4.000000000000000e+00\n",
      " 5.623413251903491e-09 :  0.000000000000000e+00 :  2.249365316231433e-08 :  5.623413290578583e-09 :  4.000000000000000e+00\n",
      " 1.000000000000000e-08 :  0.000000000000000e+00 :  3.999999975690116e-08 :  9.999999939225290e-09 :  4.000000000000000e+00\n",
      " 1.778279410038923e-08 :  0.000000000000000e+00 :  7.113117561630133e-08 :  1.778279390407533e-08 :  4.000000000000000e+00\n",
      " 3.162277660168379e-08 :  2.808666810238947e-08 :  1.264911064779994e-07 :  3.162277639745525e-08 :  4.000000028086668e+00\n",
      " 5.623413251903490e-08 :  6.317717549109148e-08 :  2.249365333995001e-07 :  5.623413246169662e-08 :  4.000000063177175e+00\n",
      " 1.000000000000000e-07 :  9.769962616701378e-08 :  4.000000091153311e-07 :  9.999999983634211e-08 :  4.000000097699626e+00\n",
      " 1.778279410038923e-07 :  1.798053945734068e-07 :  7.113117952428638e-07 :  1.778279408171102e-07 :  4.000000179805395e+00\n",
      " 3.162277660168379e-07 :  3.173793450272910e-07 :  1.264911165144156e-06 :  3.162277661949986e-07 :  4.000000317379345e+00\n",
      " 5.623413251903490e-07 :  5.622768650681564e-07 :  2.249365616435739e-06 :  5.623413250610554e-07 :  4.000000562276865e+00\n",
      " 1.000000000000000e-06 :  1.000088900582341e-06 :  4.000001000648012e-06 :  1.000000000139778e-06 :  4.000001000088901e+00\n",
      " 1.778279410038923e-06 :  1.778075569447424e-06 :  7.113120801705008e-06 :  1.778279409947459e-06 :  4.000001778075569e+00\n",
      " 3.162277660168379e-06 :  3.162277922186263e-06 :  1.264912064069534e-05 :  3.162277660173629e-06 :  4.000003162277922e+00\n",
      " 5.623413251903491e-06 :  5.623400421761460e-06 :  2.249368463047574e-05 :  5.623413251942821e-06 :  4.000005623400422e+00\n",
      " 1.000000000000000e-05 :  1.000000082740371e-05 :  4.000010000027032e-05 :  1.000000000006551e-05 :  4.000010000000827e+00\n",
      " 1.778279410038923e-05 :  1.778280347508598e-05 :  7.113149262938379e-05 :  1.778279410036276e-05 :  4.000017782803475e+00\n",
      " 3.162277660168380e-05 :  3.162277921830992e-05 :  1.264921064070279e-04 :  3.162277660173629e-05 :  4.000031622779218e+00\n",
      " 5.623413251903491e-05 :  5.623413057609383e-05 :  2.249396923534874e-04 :  5.623413251898413e-05 :  4.000056234130576e+00\n",
      " 1.000000000000000e-04 :  9.999999939225290e-05 :  4.000100000007834e-04 :  1.000000000002110e-04 :  4.000099999999392e+00\n",
      " 1.778279410038923e-04 :  1.778279398552129e-04 :  7.113433867926844e-04 :  1.778279410040717e-04 :  4.000177827939855e+00\n",
      " 3.162277660168379e-04 :  3.162277669037650e-04 :  1.265011064067956e-03 :  3.162277660169188e-04 :  4.000316227766904e+00\n",
      " 5.623413251903491e-04 :  5.623413247173303e-04 :  2.249681528526892e-03 :  5.623413251902853e-04 :  4.000562341324717e+00\n",
      " 1.000000000000000e-03 :  1.000000000139778e-03 :  4.000999999999699e-03 :  9.999999999998899e-04 :  4.001000000000140e+00\n",
      " 1.778279410038923e-03 :  1.778279410041606e-03 :  7.116279917815937e-03 :  1.778279410038941e-03 :  4.001778279410042e+00\n",
      " 3.162277660168379e-03 :  3.162277660048396e-03 :  1.265911064067282e-02 :  3.162277660168300e-03 :  4.003162277660048e+00\n",
      " 5.623413251903491e-03 :  5.623413251912623e-03 :  2.252527578421493e-02 :  5.623413251903298e-03 :  4.005623413251913e+00\n",
      " 1.000000000000000e-02 :  9.999999999976694e-03 :  4.009999999999891e-02 :  9.999999999999787e-03 :  4.009999999999977e+00\n",
      " 1.778279410038923e-02 :  1.778279410036898e-02 :  7.144740416757411e-02 :  1.778279410038941e-02 :  4.017782794100369e+00\n",
      " 3.162277660168379e-02 :  3.162277660169455e-02 :  1.274911064067359e-01 :  3.162277660168389e-02 :  4.031622776601695e+00\n",
      " 5.623413251903491e-02 :  5.623413251903386e-02 :  2.280988077363073e-01 :  5.623413251903475e-02 :  4.056234132519034e+00\n",
      " 1.000000000000000e-01 :  9.999999999999787e-02 :  4.100000000000001e-01 :  1.000000000000001e-01 :  4.099999999999998e+00\n",
      " 1.778279410038923e-01 :  1.778279410038932e-01 :  7.429345406172532e-01 :  1.778279410038923e-01 :  4.177827941003893e+00\n",
      " 3.162277660168379e-01 :  3.162277660168371e-01 :  1.364911064067352e+00 :  3.162277660168380e-01 :  4.316227766016837e+00\n",
      " 5.623413251903491e-01 :  5.623413251903493e-01 :  2.565593066778235e+00 :  5.623413251903493e-01 :  4.562341325190349e+00\n",
      " 1.000000000000000e+00 :  1.000000000000000e+00 :  5.000000000000000e+00 :  1.000000000000000e+00 :  5.000000000000000e+00\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3774286442.py:23: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return f(x) / g(x)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.25,include_zero=True) \n",
    "y = h(2+gamma,f,g)-4\n",
    "\n",
    "plt.scatter(gamma,y,s=0.1)\n",
    "plt.gca().set_xscale(\"symlog\",linthresh=1e-20)\n",
    "plt.gca().set_yscale(\"symlog\",linthresh=1e-20)\n",
    "plt.show()\n",
    "\n",
    "for i in range(len(gamma)):\n",
    "    print(f\"{gamma[i]:22.15e} : {y[i]:22.15e} : {f(2+gamma[i]):22.15e} : {g(2+gamma[i]):22.15e} : {h(2+gamma[i],f,g):22.15e}\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Data Generation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3774286442.py:23: RuntimeWarning: invalid value encountered in divide\n",
      "  return f(x) / g(x)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3154929170.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.25,include_zero=True) \n",
    "save_loc = \"h_removable/{:}\"\n",
    "S = 1\n",
    "H = [h1, h2, h3, h4]\n",
    "\n",
    "# h(x)\n",
    "def plot_h(gamma,f,g,frac=1,s=1,c=None,plot_nan=None,no_title=False,ylabel_hx=False):\n",
    "    y = h(2 + gamma,f,g)\n",
    "    if not c is None:\n",
    "        c = call_h_color(gamma,h_under,0,0,f,g)\n",
    "    title = r\"Plot $h(2 + \\gamma){:}$\" if not no_title else \"\"\n",
    "    xlabel = \"$\\gamma$\"\n",
    "    ylabel = \"$h(2+\\gamma){:}$\" if not ylabel_hx else \"$h(x){:}$\"\n",
    "    nan_str = '' if plot_nan is None else \"nan\"\n",
    "    ticks = get_x(0,18,6)\n",
    "    fig,ax = scatter_plot(gamma,y,title.format(''),xlabel,ylabel.format(''),xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(f\"h/y{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "    fig,ax = scatter_plot(gamma,y-4,title.format(\"-4\"),xlabel,ylabel.format(\"-4\"),xticks=ticks,yticks=ticks,log_y=True,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(f\"h/y-4{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "\n",
    "def plot_hi(gamma,hindex,epsilon,delta,f,g,sign,frac=1,s=1,c=None,format_exp=True,no_title=False,ylabel_hx=False):\n",
    "    # epsilon, delta must be lists.  hi,f,g,sign are functions\n",
    "    hi = H[hindex-1]\n",
    "    for e in epsilon:\n",
    "        for d in delta:\n",
    "            for cz in [-1,1]:\n",
    "                # Data\n",
    "                y = call_h(2+gamma,hi,e,d,f,g,sign,cz)\n",
    "                if not c is None:\n",
    "                    c = call_h_color(gamma,h_under,e,d,f,g,sign,cz)\n",
    "                # Strings and Args\n",
    "                if format_exp:\n",
    "                    eps_str = latex_scientific(e)\n",
    "                    del_str = latex_scientific(d)\n",
    "                else:\n",
    "                    eps_str = f\"{e:.1E}\"\n",
    "                    del_str = f\"{d:.1E}\"\n",
    "                title = rf\"Plot $h_{hindex}(2 + \\gamma)$, with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                title4 = rf\"Plot $h_{hindex}(2 + \\gamma)-4$, with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                if no_title:\n",
    "                    title = ''\n",
    "                    title4 = ''\n",
    "                xlabel = r\"$\\gamma$\"\n",
    "                ylabel = rf\"$h_{hindex}(2+\\gamma)$\" if not ylabel_hx else rf\"$h_{hindex}(x)$\"\n",
    "                ylabel4 = rf\"$h_{hindex}(2+\\gamma)-4$\" if not ylabel_hx else rf\"$h_{hindex}(x)-4$\"\n",
    "                ticks = get_x(0,18,6)\n",
    "                # Plotting\n",
    "                fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac)\n",
    "                fig.savefig(save_loc.format(rf\"h{hindex}/y_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "                plt.close()\n",
    "                fig,ax = scatter_plot(gamma,y-4,title4,xlabel,ylabel4,xticks=ticks,yticks=ticks,log_y=True,s=s,c=c,frac=frac)\n",
    "                fig.savefig(save_loc.format(rf\"h{hindex}/y-4_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "                plt.close()\n",
    "\n",
    "# [1e-4,1e-8,1e-12]\n",
    "plot_h(gamma,f,g,s=S,c=True,no_title=True,ylabel_hx=True,plot_nan=\"text\")\n",
    "\n",
    "for i in range(1,5):\n",
    "    plot_hi(gamma,i,[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,g,sign,s=S,c=True,format_exp=True,ylabel_hx=True,no_title=True)\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting $h'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1959798011.py:34: RuntimeWarning: divide by zero encountered in divide\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1959798011.py:34: RuntimeWarning: invalid value encountered in divide\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1959798011.py:31: RuntimeWarning: invalid value encountered in divide\n",
      "  return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/3154929170.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.01,include_zero=True) \n",
    "save_loc = \"hp_removable/{:}\"\n",
    "S = 5\n",
    "HPQ = [h1p_q, h2p_q, h3p_q, h4p_q]\n",
    "HPP = [h1p_p, h2p_p, h3p_p, h4p_p]\n",
    "\n",
    "# h(x)\n",
    "def plot_hp(gamma,f,fp,g,gp,frac=1,s=1,c=None,plot_nan=None,no_title=False):\n",
    "    yp = hp_p(2+gamma,f,fp,g,gp)\n",
    "    yq = hp_q(2+gamma,f,fp,g,gp)\n",
    "    if not c is None:\n",
    "        c = call_h_color(gamma,h_under,0,0,f,fp,g,gp)\n",
    "    title = \"Plot $h'(2 + \\gamma)$, {:} Rule\" if not no_title else ''\n",
    "    xlabel = \"$\\gamma$\"\n",
    "    ylabel = \"$h'(2+\\gamma)$\"\n",
    "    nan_str = '' if plot_nan is None else \"nan\"\n",
    "    ticks = get_x(0,18,6)\n",
    "    fig,ax = scatter_plot(gamma,yp,title.format(\"Product\"),xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(rf\"hp/p{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "    fig,ax = scatter_plot(gamma,yq,title.format(\"Quotient\"),xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(save_loc.format(rf\"hp/q{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "\n",
    "# hi(x)\n",
    "def plot_hip(gamma,hindex,p_or_q,epsilon,delta,f,fp,g,gp,sign,frac=1,s=1,c=None,format_exp=True,no_title=False):\n",
    "    # epsilon, delta must be lists.  hi,f,g,sign are functions\n",
    "    if p_or_q == 'q':\n",
    "        hip = HPQ[hindex-1]\n",
    "    elif p_or_q == 'p':\n",
    "        hip = HPP[hindex-1]\n",
    "    else:\n",
    "        return\n",
    "    for e in epsilon:\n",
    "        for d in delta:\n",
    "            for cz in [-1,1]:\n",
    "                # Data\n",
    "                y = call_h(2+gamma,hip,e,d,f,fp,g,gp,sign,cz)\n",
    "                if not c is None:\n",
    "                    c = call_h_color(gamma,h_under,e,d,f,g,sign,cz)\n",
    "                # Strings and Args\n",
    "                if format_exp:\n",
    "                    eps_str = latex_scientific(e)\n",
    "                    del_str = latex_scientific(d)\n",
    "                else:\n",
    "                    eps_str = f\"{e:.1E}\"\n",
    "                    del_str = f\"{d:.1E}\"\n",
    "                pq = \"Quotient Rule\" if p_or_q == 'q' else \"Product Rule\"\n",
    "                title = rf\"Plot $h_{hindex}'(2 + \\gamma)$ ({pq}), with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                if no_title:\n",
    "                    title = ''\n",
    "                xlabel = r\"$\\gamma$\"\n",
    "                ylabel = rf\"$h_{hindex}'(2+\\gamma)$\"\n",
    "                ticks = get_x(0,18,6)\n",
    "                # Plotting\n",
    "                fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac)\n",
    "                fig.savefig(save_loc.format(rf\"h{hindex}p/{p_or_q}_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300, format=\"pdf\", bbox_inches='tight')\n",
    "                plt.close()\n",
    "\n",
    "plot_hp(gamma,f,fp,g,gp,s=S,c=True)#,plot_nan=\"textshadederiv\")\n",
    "for i in range(1,-1):\n",
    "    plot_hip(gamma,i,'p',[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,fp,g,gp,sign,s=S,c=True,format_exp=True)\n",
    "    plot_hip(gamma,i,'q',[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,fp,g,gp,sign,s=S,c=True,format_exp=True)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting $h'$ through Torch and Tensorflow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1850381811.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "gamma = get_x(0,20,0.01,include_zero=True) \n",
    "save_loc_torch = \"hp_removable_torch/{:}\"\n",
    "save_loc_tf = \"hp_removable_tensorflow/{:}\"\n",
    "S = 1\n",
    "H = [h1, h2, h3, h4]\n",
    "\n",
    "# h(x)\n",
    "def plot_hp_pkg(gamma,f,g,loc,frac=1,s=1,c=None,plot_nan=None,no_title=False):\n",
    "    if \"torch\" in loc:\n",
    "        y = call_h_torch(2+gamma,h,f,g)\n",
    "    elif \"tensorflow\" in loc:\n",
    "        y = call_h_tf(2+gamma,h,f,g)\n",
    "    else:\n",
    "        return \n",
    "    if not c is None:\n",
    "        c = call_h_color(gamma,h_under,0,0,f,fp,g,gp)\n",
    "    title = \"Plot $h'(2 + \\gamma)$ from \"\n",
    "    title += \"Torch\" if \"torch\" in loc else \"Tensorflow\"\n",
    "    if no_title:\n",
    "        title = ''\n",
    "    xlabel = \"$\\gamma$\"\n",
    "    ylabel = \"$h'(2+\\gamma)$\"\n",
    "    nan_str = '' if plot_nan is None else \"nan\"\n",
    "    ticks = get_x(0,18,6)\n",
    "    fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac,plot_nan=plot_nan)\n",
    "    fig.savefig(loc.format(rf\"hp/y{nan_str}.pdf\"),dpi=300,format=\"pdf\",bbox_inches='tight')\n",
    "    plt.close()\n",
    "\n",
    "# hi(x)\n",
    "def plot_hip_pkg(gamma,hindex,epsilon,delta,f,g,sign,loc,frac=1,s=1,c=None,format_exp=True,no_title=False):\n",
    "    # epsilon, delta must be lists.  hi,f,g,sign are functions\n",
    "    hi = H[hindex-1]\n",
    "    for e in epsilon:\n",
    "        for d in delta:\n",
    "            for cz in [-1,1]:\n",
    "                # Data\n",
    "                if \"torch\" in loc:\n",
    "                    y = call_h_torch(2+gamma,hi,e,d,f,g,sign,cz)\n",
    "                elif \"tensorflow\" in loc:\n",
    "                    y = call_h_tf(2+gamma,hi,e,d,f,g,sign,cz)\n",
    "                else:\n",
    "                    return \n",
    "                #y = call_h_torch(2+gamma,hi,e,d,f,fp,g,gp,sign,cz)\n",
    "                if not c is None:\n",
    "                    c = call_h_color(gamma,h_under,e,d,f,g,sign,cz)\n",
    "                # Strings and Args\n",
    "                if format_exp:\n",
    "                    eps_str = latex_scientific(e)\n",
    "                    del_str = latex_scientific(d)\n",
    "                else:\n",
    "                    eps_str = f\"{e:.1E}\"\n",
    "                    del_str = f\"{d:.1E}\"\n",
    "                pkg = \"Torch\" if \"torch\" in loc else \"Tensorflow\"\n",
    "                title = rf\"Plot $h_{hindex}'(2 + \\gamma)$ from {pkg}, with $\\epsilon = {eps_str}$, $\\delta = {del_str}$\"\n",
    "                if no_title:\n",
    "                    title = ''\n",
    "                xlabel = r\"$\\gamma$\"\n",
    "                ylabel = rf\"$h_{hindex}'(2+\\gamma)$\"\n",
    "                ticks = get_x(0,18,6)\n",
    "                # Plotting\n",
    "                fig,ax = scatter_plot(gamma,y,title,xlabel,ylabel,xticks=ticks,log_y=False,s=s,c=c,frac=frac)\n",
    "                fig.savefig(loc.format(rf\"h{hindex}p/y_eps_{e:.1E}_delta_{d:.1E}_cz_{cz}.pdf\"),dpi=300, format=\"pdf\", bbox_inches='tight')\n",
    "                plt.close()\n",
    "\n",
    "\n",
    "save_loc = save_loc_tf\n",
    "plot_hp_pkg(gamma,f,g,save_loc,s=S,c=True)#,plot_nan=\"textshadederiv\")\n",
    "for i in range(1,-1):\n",
    "    plot_hip_pkg(gamma,i,[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,g,sign,save_loc,s=S,c=True,format_exp=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_36405/1850381811.py:16: UserWarning: *c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "  ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)\n"
     ]
    }
   ],
   "source": [
    "save_loc = save_loc_torch\n",
    "plot_hp_pkg(gamma,f,g,save_loc,s=S,c=True)#,plot_nan=\"textshadederiv\")\n",
    "for i in range(1,-1):\n",
    "    plot_hip_pkg(gamma,i,[1e-4,1e-8,1e-12],[1e-4,1e-8,1e-12],f,g,sign,save_loc,s=S,c=True,format_exp=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "autodiff",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code_trevor/h_functions_pretty.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import numpy as np\n",
    "import os\n",
    "np.set_printoptions(precision=17)\n",
    "\n",
    "import importlib\n",
    "import utils\n",
    "importlib.reload(utils);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "SAVE_LOC = 'new_names'\n",
    "H_LOC = \"h_removable/h{:}\"\n",
    "HP_LOC = \"hp_removable/h{:}p\"\n",
    "TORCH_LOC = \"hp_removable_torch/h{:}p\"\n",
    "TF_LOC = \"hp_removable_tensorflow/h{:}p\"\n",
    "LOCS = [H_LOC,HP_LOC,TORCH_LOC,TF_LOC]\n",
    "\n",
    "#FIG_WIDTH = utils.set_size(\"autodiff\",fraction=1,subplots=(1,1))\n",
    "utils.create_folders([os.path.join(SAVE_LOC,l) for l in LOCS], ['','1','2','3','4'])\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Functions $f$, $g$, $h$, $h'$, $h_i$, and $h_i'$.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(x):\n",
    "    return x**2 - 4\n",
    "\n",
    "def fp(x):\n",
    "    return 2*x \n",
    "\n",
    "def g(x):\n",
    "    return x-2\n",
    "\n",
    "def gp(x):\n",
    "    return 1\n",
    "\n",
    "def sign(x,case_zero=0):\n",
    "    if x > 0:\n",
    "        return 1\n",
    "    if x < 0:\n",
    "        return -1\n",
    "    if x == 0:\n",
    "        return case_zero\n",
    "    \n",
    "def sign_p(x,case_zero=0):\n",
    "    return 0\n",
    "    \n",
    "def sigmoid(x,k):\n",
    "    return 2/(1+math.exp(-k*x))-1\n",
    "\n",
    "def sigmoid_p(x,k):\n",
    "    return (2*k*math.exp(-k*x))/((1+math.exp(-k*x))**2)\n",
    "    \n",
    "def h(x,e,d,sp,f,g,*args):\n",
    "    return f(x) / g(x)\n",
    "\n",
    "def h_under(gamma,e,d,sp,f,g,*args):\n",
    "    num_underflow = f(2+gamma) == ((2+gamma)**2 - gamma**2)-4 and gamma != 0\n",
    "    den_underflow = g(2+gamma) == 0 and gamma != 0\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "def hp_q(x,e,d,sigmoid_p,f,g,fp,gp,*args):\n",
    "    return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
    "\n",
    "def hp_p(x,e,d,sp,f,g,fp,gp,*args):\n",
    "    return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2) \n",
    "\n",
    "# 2x(x-2) - (x^2 - 4)\n",
    "# 2(2 + gamma)(2 + gamma - 2) - ((2 + gamma)^2 - 4)\n",
    "# x^2 - 4x + 4 = (x-2)^2 \n",
    "# gamma^2\n",
    "\n",
    "def hp_under(gamma,e,d,cz,f,g,fp,gp,*args):\n",
    "    # TODO: Expand out numerator and figure out which term drops first.\n",
    "    num_underflow = fp(2+gamma) != gamma**2 #and gamma != 0 \n",
    "    den_underflow = g(2+gamma)**2 == 0 and gamma != 0\n",
    "    print(\"{:3e} {:4} {:4} {:15e} {:15e} {:15e} \".format(gamma, num_underflow, den_underflow, fp(2+gamma)*g(2+gamma) - f(2+gamma)*gp(2+gamma), g(2+gamma)**2,gamma**2))\n",
    "    return num_underflow, den_underflow\n",
    "\n",
    "#######################\n",
    "######### h1 ##########\n",
    "#######################\n",
    "\n",
    "def h1(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2-delta < x < 2 + delta:\n",
    "        return fx/(gx + sign(gx,sign_param)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h1p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + S(gx,sign_param)*epsilon)\n",
    "        return (fpx*denom - fx*gpx*(1+Sp(gx,sign_param)*epsilon))/(denom**2)\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h1p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2-delta < x < 2+delta:\n",
    "        denom = (gx + S(gx,sign_param)*epsilon)\n",
    "        return fpx/denom - (fx*gpx*(1+Sp(gx,sign_param)*epsilon))/(denom**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2) \n",
    "\n",
    "#######################\n",
    "######### h2 ##########\n",
    "#######################\n",
    "\n",
    "def h2(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        return fx/(sign(gx,sign_param)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h2p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return (fpx*denom - fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2)\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h2p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if 2 - delta < x < 2 + delta:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return fpx/denom - (fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2)\n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h3 ##########\n",
    "#######################\n",
    "\n",
    "def h3(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        return fx/(sign(gx,sign_param)*epsilon)\n",
    "    return fx/gx\n",
    "\n",
    "def h3p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return (fpx*denom - fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2) \n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h3p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < epsilon:\n",
    "        denom = (S(gx,sign_param)*epsilon)\n",
    "        return fpx/denom - (fx*Sp(gx,sign_param)*gpx*epsilon)/(denom**2) \n",
    "    return fpx/gx - fx*gpx/(gx**2)\n",
    "\n",
    "#######################\n",
    "######### h4 ##########\n",
    "#######################\n",
    "\n",
    "def h4(x,epsilon,delta,sign_param,f,g,sign=sign,*args):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fx/epsilon\n",
    "    return fx/gx\n",
    "\n",
    "def h4p_q(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return (fpx*gx - fx*gpx)/(gx**2)\n",
    "\n",
    "def h4p_p(x,epsilon,delta,sign_param,f,g,fp,gp,S,Sp):\n",
    "    fx = f(x)\n",
    "    gx = g(x)\n",
    "    fpx = fp(x)\n",
    "    gpx = gp(x)\n",
    "    if - epsilon < gx < 0:\n",
    "        return fpx/(-epsilon)\n",
    "    elif 0 <= gx < epsilon:\n",
    "        return fpx/epsilon\n",
    "    return fpx/gx - fx*gpx/(gx**2)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Universal Parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = 1\n",
    "EPSILON = [1e-4,1e-8,1e-12]\n",
    "DELTA = [1e-4,1e-8,1e-12]\n",
    "CASE_ZERO = [-1,1]\n",
    "SIGN_PARAMS = [1]\n",
    "\n",
    "H = [h,h1,h2,h3,h4]\n",
    "HPQ = [hp_q, h1p_q, h2p_q, h3p_q, h4p_q]\n",
    "HPP = [hp_p, h1p_p, h2p_p, h3p_p, h4p_p]\n",
    "\n",
    "HEPS = [[None],EPSILON,EPSILON,EPSILON,EPSILON]\n",
    "HDEL = [[None],DELTA,DELTA,[None],[None]]\n",
    "HCZ = [[None]] + [CASE_ZERO]*3 + [[None]]\n",
    "HNAN = [(4,\"text\")] + [None]*4\n",
    "HPNAN = [(1,\"text\")] + [None]*4\n",
    "\n",
    "HSP = [[None]] + [SIGN_PARAMS]*3 + [[None]]\n",
    "\n",
    "YL_MOD = {'':'',1:1,2:1,3:2,4:2}\n",
    "YLA = [utils.YLABEL, utils.YLABEL, utils.YLABEL_HAT, utils.YLABEL, utils.YLABEL_HAT]\n",
    "\n",
    "gamma = utils.get_x(0,20,0.25,include_zero=True) "
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analytic $h_i$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:31: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return f(x) / g(x)\n"
     ]
    }
   ],
   "source": [
    "plot_h = lambda i: utils.plot(gamma,H[i],utils.call_h,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                              shift=-4,hindex=i,yticks=utils.get_x(0,18,6),plot_nan=HNAN[i],\n",
    "                              save=os.path.join(SAVE_LOC,\"h_removable\"),yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "plot_h_black = lambda i: utils.plot(gamma,H[i],utils.call_h,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                              shift=-4,hindex=i,yticks=utils.get_x(0,18,6),plot_nan=HNAN[i],\n",
    "                              save=os.path.join(\"black\",\"h_removable\"),black=1e-4,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "for i in range(5):\n",
    "    plot_h(i)\n",
    "    if i > 0:\n",
    "        plot_h_black(i)\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Analytic $h_i'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:39: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return (fp(x)*g(x) - f(x)*gp(x))/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:42: RuntimeWarning: divide by zero encountered in double_scalars\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n",
      "/var/folders/4m/h0cg42rn1h97wd6m1rckrp400000gn/T/ipykernel_74815/3428388693.py:42: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return fp(x)/g(x) - f(x)*gp(x)/(g(x)**2)\n"
     ]
    }
   ],
   "source": [
    "plot_hp = lambda i, porq, pq: utils.plot(gamma,porq[i],utils.call_h,h_under,(f,g,fp,gp,sign,sign_p),HEPS[i],\n",
    "                                         HDEL[i],HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(SAVE_LOC,\"hp_removable\"),file_start=pq,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "plot_hp_black = lambda i, porq, pq: utils.plot(gamma,porq[i],utils.call_h,h_under,(f,g,fp,gp,sign,sign_p),HEPS[i],\n",
    "                                         HDEL[i],HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(\"black\",\"hp_removable\"),file_start=pq,black=1e-4,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "for i in range(5):\n",
    "    plot_hp(i,HPQ,\"q\")\n",
    "    plot_hp(i,HPP,\"p\")\n",
    "    if i > 0:\n",
    "        plot_hp_black(i,HPQ,\"q\")\n",
    "        plot_hp_black(i,HPP,\"p\")"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Pytorch and Tensorflow $h'$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_hp_pkg = lambda i,ch,pkg: utils.plot(gamma,H[i],ch,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(SAVE_LOC,f\"hp_removable_{pkg}\"),yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "plot_hp_pkg_black = lambda i,ch,pkg: utils.plot(gamma,H[i],ch,h_under,(f,g),HEPS[i],HDEL[i],HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(\"black\",f\"hp_removable_{pkg}\"),black=1e-4,yl_mod=YL_MOD,ylabel=YLA[i])\n",
    "\n",
    "\n",
    "\n",
    "for i in range(5):\n",
    "    plot_hp_pkg(i,utils.call_h_torch,\"torch\")\n",
    "    plot_hp_pkg(i,utils.call_h_tf,\"tensorflow\")\n",
    "    if i > 0:\n",
    "        plot_hp_pkg_black(i,utils.call_h_torch,\"torch\")\n",
    "        plot_hp_pkg_black(i,utils.call_h_tf,\"tensorflow\")\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot Dense"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dg = utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(7,8.25,0.01)]) \n",
    "\n",
    "\n",
    "plot_h_dense = lambda i,dg,eps,delta: utils.plot(dg,H[i],utils.call_h,h_under,(f,g),eps,delta,HCZ[i],s=S,\n",
    "                              shift=-4,hindex=i,yticks=utils.get_x(0,18,6),plot_nan=HNAN[i],\n",
    "                              save=os.path.join(\"dense_delta\",\"h_removable\"))\n",
    "\n",
    "plot_hp_dense = lambda i, porq,pq,dg,eps,delta: utils.plot(dg,porq[i],utils.call_h,h_under,(f,g,fp,gp,sign,sign_p),eps,\n",
    "                                         delta,HCZ[i],s=S,shift=-1,deriv=True,hindex=i,\n",
    "                                         yticks=utils.get_x(0,18,6),plot_nan=HPNAN[i],\n",
    "                                         save=os.path.join(\"dense_delta\",\"hp_removable\"),file_start=pq)\n",
    "\n",
    "plot_hp_pkg_dense = lambda i,ch,pkg,dg,eps,delta: utils.plot(dg,H[i],ch,h_under,(f,g),eps,delta,HCZ[i],s=S,\n",
    "                                          shift=-1,deriv=True,hindex=i,yticks=utils.get_x(0,18,6),\n",
    "                                          plot_nan=HPNAN[i],\n",
    "                                          save=os.path.join(\"dense_delta\",f\"hp_removable_{pkg}\"))\n",
    "\n",
    "dense_gamma = [\n",
    "    utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(3.9,4.1,0.001)]),\n",
    "    utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(7.9,8.1,0.001)]),\n",
    "    utils.get_x(0,20,0.25,include_zero=True,sub_regions=[(11.9,12.1,0.001)]),\n",
    "]\n",
    "\n",
    "#plot_h_dense(1,dense_gamma[0],HEPS[i],[1e-4])\n",
    "\n",
    "\n",
    "for di,d in enumerate(DELTA):\n",
    "    for i in range(1,3):\n",
    "        dg = dense_gamma[di]\n",
    "        plot_h_dense(i,dg,HEPS[i],[d])\n",
    "        plot_hp_dense(i,HPP,\"p\",dg,HEPS[i],[d])\n",
    "        plot_hp_pkg_dense(i,utils.call_h_torch,\"torch\",dg,HEPS[i],[d])\n",
    "\n",
    "for ei,e in enumerate(EPSILON):\n",
    "    for i in range(3,5):\n",
    "        dg = dense_gamma[ei]\n",
    "        plot_h_dense(i,dg,[e],[None])\n",
    "        plot_hp_dense(i,HPP,\"p\",dg,[e],[None])\n",
    "        plot_hp_pkg_dense(i,utils.call_h_torch,\"torch\",dg,[e],[None])"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Verify Rounding"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "gr = utils.get_x(7,8.1,0.0000001) \n",
    "print(np.sum(np.logical_or(hp_p(gr,0,0,0,f,g,fp,gp) > 2, hp_p(gr,0,0,0,f,g,fp,gp) < 0)))\n",
    "print(np.sum(np.logical_or(hp_q(gr,0,0,0,f,g,fp,gp) > 2, hp_q(gr,0,0,0,f,g,fp,gp) < 0)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import importlib\n",
    "import utils\n",
    "importlib.reload(utils);\n",
    "\n",
    "#plot_h_black(3)\n",
    "#plot_hp_black(3,HPP,\"p\")\n",
    "plot_hp_pkg_black(3,utils.call_h_torch,\"torch\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "autodiff",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code_trevor/utils.py <==
import itertools
import matplotlib.pyplot as plt
import numpy as np
import os
import seaborn as sns
import tensorflow as tf
import torch

##############################
######### Formatting #########
##############################

def set_size(width, fraction=1, subplots=(1, 1)):
    """Set figure dimensions to avoid scaling in LaTeX.
    Use '\showthe\textwidth' in latex and find the same command in log.
    https://jwalton.info/Embed-Publication-Matplotlib-Latex/
    Parameters
    ----------
    width: float or string
            Document width in points, or string of predined document type
    fraction: float, optional
            Fraction of the width which you wish the figure to occupy
    subplots: array-like, optional
            The number of rows and columns of subplots.
    Returns
    -------
    fig_dim: tuple
            Dimensions of figure in inches
    """
    if width == "autodiff":
        width_pt = 469.75499
    else:
        width_pt = width

    # Width of figure (in pts)
    fig_width_pt = width_pt * fraction
    # Convert from pt to inches
    inches_per_pt = 1 / 72.27

    golden_ratio = (5**.5 - 1) / 2

    # Figure width in inches
    fig_width_in = fig_width_pt * inches_per_pt
    # Figure height in inches
    fig_height_in = fig_width_in * golden_ratio * (subplots[0] / subplots[1])

    return (fig_width_in, fig_height_in)

# Need to use r strings 
tex_fonts = {
    # Use LaTeX to write all text
    "text.usetex": True,
    "font.family": "serif",
    # Use 10pt font in plots, to match 10pt font in document
    "axes.labelsize": 10,
    "font.size": 10,
    # Make the legend/label fonts a little smaller
    "legend.fontsize": 8,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8
}

plt.rcParams.update(tex_fonts)

##############################
########### Colors ###########
##############################
COLORS = sns.color_palette("tab10", 10) 
BLUE, ORANGE, GREEN, RED, PURPLE, BROWN, PINK, GRAY, OLIVE, CYAN = COLORS

NUM_UNDERFLOW_COLOR  = ORANGE 
DEN_UNDERFLOW_COLOR  = BLUE 
BOTH_UNDERFLOW_COLOR = RED 
NO_UNDERFLOW_COLOR   = GREEN
NAN_SHADING          = BROWN
BLACK                = (0,0,0)
COLOR_ENUM = [(NO_UNDERFLOW_COLOR,"No underflow"),
              (NUM_UNDERFLOW_COLOR,"Numerator underflow"),
              (DEN_UNDERFLOW_COLOR,"Denominator underflow"),
              (BOTH_UNDERFLOW_COLOR,"Both underflow")]
COLOR_SILENT = [BLACK]

def h_color(num_underflow, den_underflow):
    if num_underflow and den_underflow:  # NaN
        return BOTH_UNDERFLOW_COLOR # Red
    if num_underflow:
        return NUM_UNDERFLOW_COLOR  # Yellow
    if den_underflow:
        return DEN_UNDERFLOW_COLOR  # Blue
    return NO_UNDERFLOW_COLOR       # Green

##############################
###### Calling Functions #####
##############################

def call_h_color(x,hfunc,*args):
    c = []
    for i in range(len(x)):
        c.append(h_color(*hfunc(x[i],*args)))
    return c

def call_h(x,hfunc,*args):
    y = np.empty_like(x)
    for i in range(len(x)):
        y[i] = hfunc(x[i],*args)
    return y

def call_h_torch(x,hfunc,*args):
    y = torch.empty(len(x),dtype=torch.float64)
    for i in range(len(x)):
        xt = torch.tensor([x[i]], requires_grad=True)
        out = hfunc(xt,*args)
        out.backward()
        y[i] = xt.grad
    return y.numpy()

def call_h_tf(x,hfunc,*args):
    y = np.empty_like(x)
    for i in range(len(x)):
        xt = tf.Variable(x[i],dtype=tf.float64)
        with tf.GradientTape() as tape:
            out = hfunc(xt,*args)
        y[i] = tape.gradient(out,xt)
    return y

##############################
######## Aux Functions #######
##############################

def parse_scientific(val):
    # Parse 1.0E-15 into ("1","-15") and 1.4E+12 into ("1.4","12")
    if val == 0:
        return 0,0
    estr = f"{val:.1E}".split("E")
    e_exp = estr[1] if estr[1][0] == '-' else estr[1][1:]
    e_num = estr[0][0] if estr[0].split('.')[1] == '0' else estr[0]
    return e_num,e_exp

def latex_scientific(val):
    # Given a number output latex as 10^{exp} or nx10^{exp}
    e_num, e_exp = parse_scientific(val)
    if e_num == 0 and e_exp == 0:
        return "0"
    e_str = rf"10^{'{'}{e_exp}{'}'}"
    if e_num != "1":
        e_str = rf"{e_num}\times" + e_str
    return e_str

def create_folders(base, loop):
    # Given ["h_removable/h{:}", "hp_removable/h{:}p",...] and ['','1','2','3','4'] create dirs
    for l in loop:
        for b in base:
            os.makedirs(b.format(l),exist_ok=True)

def verify_h(x,hfunc,thresh,*args):
    # Give data, list of functions, comparison threshold, and args for functions
    for i in range(len(x)):
        vals = {hf(x[i],*args) for hf in hfunc}
        if len(vals) == 2:
            v1,v2 = list(vals)
            if np.abs(v1 - v2) < thresh:
                continue
        if len(vals) > 1:
            print(f"Error: for x = {x[i]:.16e} values differ")
            print(f"Epsilon = {args[0]:.3e}\nDelta = {args[1]:.3e}")
            for hf in hfunc:
                print(f"\t{hf.__name__:10} : {hf(x[i],*args):.16e}")
            return
    print("All functions equivalent over provided x values")

def array_to_tabular(data,header,spacing,precision=16):
    start = "\\begin{table}[h]\n\\begin{center}\n\\begin{tabular}{"+spacing+'}\n'
    head = " & ".join(header) + "\\\\ \\hline \n"
    end = "\\end{tabular}\n\\end{center}\\end{table}\n"
    body = ""
    fs = "{:." + str(precision) + "e}"
    for r in range(data.shape[0]):
        body += " & ".join([fs.format(c) for c in data[r,:]]) + "\\\\ \n"
    return start + head + body + end

def array_to_tabular_T(data,header,spacing,precision=16):
    start = "\\begin{table}[h]\n\\begin{center}\n\\begin{tabular}{"+spacing+'}\n'
    end = "\\end{tabular}\n\\end{center}\\end{table}\n"
    body = ""
    fs = "{:." + str(precision) + "e}"
    for r in range(data.shape[0]):
        body += header[r] + " & " + " & ".join([fs.format(c) for c in data[r,:]]) + "\\\\ \n"
    return start + body + end

def array_to_csv(data,header,precision=16):
    out = ",".join(header) + "\n"
    fs = "{:." + str(precision) + "e}"
    for r in range(data.shape[0]):
        out += ",".join([fs.format(c) for c in data[r,:]]) + "\n"
    return out 

def sign(x,case_zero=1):
    if x > 0:
        return 1
    if x < 0:
        return -1
    if x == 0:
        return case_zero

##############################
####### Data Generation ######
##############################

def get_x(start_exp=0,end_exp=20,step=0.5,include_zero=True,sub_regions=[],base=10,mirror=True):
    # Return base^{[start,end] by step} and 0 mirrored into negative as well
    # Union of [start,end, by step with all (start,end,by step) in sub_regions as exponents
    exponents = [-np.arange(start_exp,end_exp+step,step,dtype=np.float64)]
    exponents += [-np.arange(sr[0],sr[1]+sr[2],sr[2],dtype=np.float64) for sr in sub_regions]
    spacing = np.power(base,-np.sort(-np.unique(np.concatenate(exponents))))
    if mirror and include_zero:
        return np.concatenate((-spacing,[0],np.flip(spacing)))
    elif mirror:
        return np.concatenate((-spacing,np.flip(spacing)))
    return -spacing,np.flip(spacing)

##############################
######## Plotting Aux ########
##############################

def format_title(hindex,e,d,shift,deriv,title):
    if title is None:
        return ''
    shift_str = '' if shift == 0 else str(shift)
    shift_str = '+' + str(shift) if shift > 0 else str(shift)
    title = BASE_TITLE.format(hindex,"'" if deriv else '',shift_str)
    title += DERIV_TITLE.format(title) if title != '' else ''
    if not (e is None and d is None):
        title += WITH_TITLE
        title += EPS_TITLE.format(latex_scientific(e)) if not e is None else ''
        title += ", " if not e is None and not d is None else ''
        title += DEL_TITLE.format(latex_scientific(d)) if not d is None else ''
    return title 

def format_fname(shift,e,d,sp,nan,no_title,start='y',filetype="pdf"):
    fname = start + ('' if shift == 0 else (str(shift) if shift < 0 else '+' + str(shift))) + '_'
    fname += '' if e is None else f"eps_{e:.1E}_"
    fname += '' if d is None else f"delta_{d:.1E}_"
    fname += '' if sp is None else f"sp_{sp}"
    fname += '' if not nan else "nan_" # Could modify this by passing str
    fname += '' if no_title else "title_"
    return fname.strip('_') + f".{filetype}"

def format_save(fig,base,hindex,deriv,fname_args,filetype,dpi=300):
    fname = format_fname(*fname_args,filetype)
    loc = os.path.join(base,"h"+str(hindex)+('p' if deriv else ''),fname)
    fig.savefig(loc,dpi=dpi,format=filetype,bbox_inches='tight')

##############################
########## Plotting ##########
##############################

def add_nan(x,y,s,center,ax,options="text"):
    # loc is 0 if log_y is true, 4 for regular h, and 1 for derivatives
    nan_x = x[np.isnan(y)]
    if len(nan_x) == 0:
        return
    nan_left = np.min(nan_x)
    nan_right = np.max(nan_x)
    if "shade" in options:
        ax.axvspan(nan_left, nan_right, color=NAN_SHADING,alpha=0.2,label="NaN Region")
    if not "text" in options and not "shade" in options:
        ax.scatter(nan_x,center*np.ones(np.sum(np.isnan(y))),s=s,marker='x',
                   c=BOTH_UNDERFLOW_COLOR,label="NaNs")
    if "text" in options:
        plt.annotate("NaNs",xy=(0,center),ha="center",va="center",c=BOTH_UNDERFLOW_COLOR)

def scatter_plot(x,y,xlabel,ylabel,title='',xticks=None,yticks=None,linthresh=1e-20,figsize=None,
                 log_y=False,plot_nan=None,s=0.1,c=None,**kwargs):
    # plot_nan must be tuple of (center,"options") if not none
    if figsize is None:
        figsize = set_size("autodiff",fraction=1,subplots=(1,1))
    fig, ax = plt.subplots(figsize = figsize)
    if not c is None:
        for col, l in COLOR_ENUM:
            loc = np.all(np.array(c)==col,axis=1)
            if np.sum(loc) > 0: # and not np.all(loc == np.isnan(y)):  # Test, need to print red in nan case
                ax.scatter(x[loc],y[loc],c=col,s=s,label=l,**kwargs)
        for col in COLOR_SILENT:
            loc = np.all(np.array(c)==col,axis=1)
            if np.sum(loc) > 0:
                ax.scatter(x[loc],y[loc],c=col,s=s,**kwargs)
    else:
        ax.scatter(x,y,s=s,**kwargs)
    if not plot_nan is None:
        add_nan(x,y,s,plot_nan[0],ax,plot_nan[1])
    ax.legend()
    ax.set_title(title)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)

    ax.set_xscale("symlog",linthresh=linthresh)
    if log_y:
        ax.set_yscale("symlog",linthresh=linthresh)
    if not xticks is None:
        ax.set_xticks(xticks)
    if not yticks is None:
        ax.set_yticks(yticks)
    return fig,ax


##############################
######## Run Plotting ########
##############################
BASE_TITLE = r"Plot $h{:}{:}(2 + \gamma){:}$" 
DERIV_TITLE = "from {:}"
WITH_TITLE = " with "
EPS_TITLE = r"$\epsilon = {:}$"
DEL_TITLE = r"$\delta = {:}$"
XLABEL = r"$\gamma$"
YLABEL = r"$h{:}{:}(x){:}$"
YLABEL_HAT = "$\\hat{{h}}{:}{:}(x){:}$"
FNAME = "y{:}"


def plot(gamma,h,hcaller,hcolor,hargs,epsilon,delta,sign_param=[-1,1],s=1,shift=None,deriv=False,
         hindex='',title=None,xlabel=XLABEL,ylabel=YLABEL,xticks=get_x(0,18,6),yticks=None,
         linthresh=1e-20,figsize=None,plot_nan=None,save=None,file_start='y',filetype='pdf',
         display=False,black=None,yl_mod=None,**kwargs):
    # epsilon, and delta should be [None] if they don't matter
    # save is file base, plot_nan is (center, args)
    # title is method of derivative or just ''
    hindex = '' if hindex == 0 else hindex
    params = itertools.product(epsilon,delta,sign_param)
    for (e,d,sp) in params:
        y = hcaller(2+gamma,h,e,d,sp,*hargs)
        c = None if hcolor is None else call_h_color(gamma,hcolor,e,d,sp,*hargs)
        if not black is None:
            for i in range(len(c)):
                #bound = d if not d is None else black # Do we want this?
                bound = black
                #condition = np.abs((2+gamma[i])-2) >= bound if hindex in [3,4] else np.abs(gamma[i]) >= bound
                if hindex in [1,2] and not (2-bound < 2 + gamma[i] < 2 + bound):
                    c[i] = BLACK
                elif hindex in [3,4] and not (-bound < (2 + gamma[i]) - 2 < bound):
                    c[i] = BLACK
        ti = format_title(hindex,e,d,0,deriv,title)
        figsize = None if figsize is None else set_size("autodiff",fraction=figsize,subplots=(1,1))
        yl = hindex if yl_mod is None else yl_mod[hindex]
        hindex_str = "_" + str(yl) if yl != '' else yl
        # Plotting
        fig,ax = scatter_plot(gamma,y,xlabel,ylabel.format(hindex_str,"'" if deriv else '',''),ti,
                              xticks,None,linthresh=linthresh,figsize=figsize,log_y=False,
                              plot_nan=plot_nan,s=s,c=c,**kwargs)
        # Save and skip display
        if not save is None:
            format_save(fig,save,hindex,deriv,
                        [0,e,d,sp,not plot_nan is None,ti=='',file_start],filetype)
        if not display:
            plt.close()
        if not shift is None:
            fig,ax = scatter_plot(gamma,y+shift,xlabel,ylabel.format(hindex_str,"'" if deriv else '',
                                str(shift) if shift < 0 else '+' + str(shift)),ti,xticks,yticks,
                                linthresh=linthresh,figsize=figsize,log_y=True,
                                plot_nan=(0,plot_nan[1]) if not plot_nan is None else None,
                                s=s,c=c,**kwargs)
            if not save is None:
                format_save(fig,save,hindex,deriv,
                        [shift,e,d,sp,not plot_nan is None,ti=='',file_start],filetype)            
            if not display:
                plt.close()

# TODO Documentation
